Invariants recovering the reduction type of a hyperelliptic curve

Tate's algorithm tells us that for an elliptic curve $E$ over a local field $K$ of residue characteristic $\geq 5$, $E/K$ has potentially good reduction if and only if $\text{ord}(j_E)\geq 0$. It also tells us that when $E/K$ is semistable the dual graph of the special fibre of the minimal regular model of $E/K^{\text{unr}}$ can be recovered from $\text{ord}(j_E)$. We generalise these results to hyperelliptic curves of genus $g\geq 2$ over local fields of odd residue characteristic $K$ by defining a list of absolute invariants that determine the potential stable model of a genus $g$ hyperelliptic curve $C$. They also determine the dual graph of the special fibre of the minimal regular model of $C/K^{\text{unr}}$ if $C/K$ is semistable. This list depends only on the genus of $C$, and the absolute invariants can be written in terms of the coefficients of a Weierstrass equation for $C$. We explicitly describe the method by which the valuations of the invariants recover the dual graphs. Additionally, we show by way of a counterexample that if $g \geq 2$, there is no list of invariants whose valuations determine the dual graph of the special fibre of the minimal regular model of a genus $g$ hyperelliptic curve $C$ over a local field $K$ of odd residue characteristic when $C$ is not assumed to be semistable.

==> anc/AlgorithmClusterWithDepthsFromInvariants.m <==

StableReductionG2:=function(f,p)
	CKI:=CKInvariants(f);
	disc:=IgusaClebschInvariants(f)[4];
	A:=CKI[1]/disc^3;
	B:=CKI[2]/disc^6;
	C:=CKI[3]/disc^3;
	D:=CKI[4]/disc;
	E:=CKI[5]/disc^2;
	F:=CKI[6]/disc^2;
	K1A:=3;
	K1B:=6;
	K1C:=9;
	K1D:=1;
	K1E:=3;
	K1F:=2;
	vA:=Valuation(A,p);
	vB:=Valuation(B,p);
	vC:=Valuation(C,p);
	vD:=Valuation(D,p);
	vE:=Valuation(E,p);
	vF:=Valuation(F,p);
	B1A:=-vA/(2*K1A);
	B1B:=-vB/(2*K1B);
	B1C:=-vC/(2*K1C);
	B1D:=-vD/(2*K1D);
	B1E:=-vE/(2*K1E);
	B1F:=-vF/(2*K1F);
	delta1:=Maximum({B1A,B1B,B1C,B1D,B1E,B1F});
	if delta1 eq B1A and B1A gt B1B and B1A gt B1C then
		T:="((***)a((**)b/2*)a)0";
		AA:=CKI[7]^2/disc^6; // we computed the invariant with half the exponents
		AB:=CKI[8]/disc^9;
		AC:=CKI[9]/disc^9;
		K2AA:=6;
		K2AB:=3;
		K2AC:=9;
		vAA:=Valuation(AA,p);
		vAB:=Valuation(AB,p);
		vAC:=Valuation(AC,p);
		B2AA:=((-2*K1A*2*delta1)-vAA)/(2*K2AA);
		B2AB:=((-2*K1A*2*delta1)-vAB)/(2*K2AB);
		B2AC:=((-2*K1A*2*delta1)-vAC)/(2*K2AC);
		delta2:=Maximum({B2AA,B2AB,B2AC});
		if delta2 eq B2AA and B2AA gt B2AC then
			S:="B2AA";
			return S,T,"a=",(2*vA-vAA)/24,"b=",(-4*vA+vAA)/6;
		end if;
		if delta2 eq B2AB and B2AB gt B2AC then
			S:="B2AB";
			return S,T,"a=",(-3*vA+vAB)/12,"b=",(2*vA-vAB)/3;
		end if;
		if delta2 eq B2AC then
			S:="B2AC";
			return S,T,"a=",(2*vA-vAC)/36,"b=",(2*vA-vAC)/9;
		end if;
	end if; 
	if delta1 eq B1B and B1B gt B1C then
		S:="B1B";
		T:="((**)a/2****)0";
		return S,T,"a=",-vB/6;
	end if;
	if delta1 eq B1C then
		S:="B1C";
		T:="((***)a(***)a)0";
		return S,T,"a=",-vC/36;
	end if;
	if delta1 eq B1D and B1D gt B1A and B1D gt B1B and B1D gt B1C and B1D gt B1E and B1D gt B1F then
		DA:=CKI[10]/disc^3;
		DB:=CKI[11]/disc^3;
		DC:=CKI[12]/disc^7;
		DD:=CKI[13]/disc^7;
		DE:=CKI[14]/disc^4;
		DF:=CKI[15]/disc^4;
		K2DA:=1;
		K2DB:=2;
		K2DC:=5;
		K2DD:=10;
		K2DE:=2;
		K2DF:=4;
		vDA:=Valuation(DA,p);
		vDB:=Valuation(DB,p);
		vDC:=Valuation(DC,p);
		vDD:=Valuation(DD,p);
		vDE:=Valuation(DE,p);
		vDF:=Valuation(DF,p);
		B2DA:=((-2*K1D*2*delta1)-vDA)/(2*K2DA);
		B2DB:=((-2*K1D*2*delta1)-vDB)/(2*K2DB);
		B2DC:=((-2*K1D*2*delta1)-vDC)/(2*K2DC);
		B2DD:=((-2*K1D*2*delta1)-vDD)/(2*K2DD);
		B2DE:=((-2*K1D*2*delta1)-vDE)/(2*K2DE);
		B2DF:=((-2*K1D*2*delta1)-vDF)/(2*K2DF);
		delta2:=Maximum({B2DA,B2DB,B2DC,B2DD,B2DE,B2DF});
		if delta2 eq B2DA and B2DA gt B2DB and B2DA gt B2DC and B2DA gt B2DD and B2DA gt B2DE and B2DA gt B2DF then
			T:="((**)a/2(**)b/2(**)c/2)0";
			DAA:=CKI[19]/disc^5;
			DAB:=CKI[20]/disc^9;
			DAC:=CKI[21]/disc^9;
			K3DAA:=1;
			K3DAB:=4;
			K3DAC:=5;
			vDAA:=Valuation(DAA,p);
			vDAB:=Valuation(DAB,p);
			vDAC:=Valuation(DAC,p);
			B3DAA:=((-2*K1D*3*delta1-2*K2DA*2*delta2)-vDAA)/(2*K3DAA);
			B3DAB:=((-2*K1D*3*delta1-2*K2DA*2*delta2)-vDAB)/(2*K3DAB);
			B3DAC:=((-2*K1D*3*delta1-2*K2DA*2*delta2)-vDAC)/(2*K3DAC);
			delta3:=Maximum({B3DAA,B3DAB,B3DAC});
			if delta3 eq B3DAA and B3DAA gt B3DAB and B3DAA gt B3DAC then
				S:="DAA";
				return S, T, "a=",(2*vD-3*vDA+vDAA)/2,"b=",(-4*vD+3*vDA-vDAA)/2,"c=",(2*vD+vDA-vDAA)/2;
			end if;
			if delta3 eq B3DAB and B3DAB gt B3DAC then
				S:="DAB";
				return S, T, "a=",(-vD+2*vDA-vDAB)/4,"b=",(-3*vD-2*vDA+vDAB)/4,"c=",(9*vD-6*vDA+vDAB)/4;
			end if;
			if delta3 eq B3DAC then
				S:="DAC";
				return S, T, "a=",(-2*vD+3*vDA-vDAC)/2,"b=",(-3*vDA+vDAC)/2,"c=",(6*vD-5*vDA+vDAC)/2;
			end if;
		end if;
		if delta2 eq B2DB and B2DB gt B2DF and B2DB gt B2DC and B2DB gt B2DD then
			S:="DB";
			T:="((**)a/2(**)a/2(**)b/2)0";
			return S, T,"a=",-vD/2,"b=",(3*vD-vDB)/2;
		end if;
		if delta2 eq B2DC and B2DC gt B2DD then
			S:="DC";
			T:="((**)a/2(**)b/2**)0";
			return S, T,"a=",(2*vD-vDC)/5,"b=",(-7*vD+vDC)/5;
		end if;
		if delta2 eq B2DD then
			S:="DD";
			T:="((**)a/2(**)a/2**)0";
			return S, T,"a=",-vD/2;
		end if;
		if delta2 eq B2DE and B2DE gt B2DF and B2DE gt B2DD and B2DE gt B2DC then
			T:="(((**)a*)b((**)c/2*)b)0";
			DEA:=CKI[22]/disc^(10);
			DEB:=CKI[23]/disc^7;
			DEC:=CKI[24]/disc^(10);
			K3DEA:=3;
			K3DEB:=2;
			K3DEC:=5;
			vDEA:=Valuation(DEA,p);
			vDEB:=Valuation(DEB,p);
			vDEC:=Valuation(DEC,p);
			B3DEA:=((-2*K1D*3*delta1-2*K2DE*2*delta2)-vDEA)/(2*K3DEA);
			B3DEB:=((-2*K1D*3*delta1-2*K2DE*2*delta2)-vDEB)/(2*K3DEB);
			B3DEC:=((-2*K1D*3*delta1-2*K2DE*2*delta2)-vDEC)/(2*K3DEC);
			delta3:=Maximum({B3DEA,B3DEB,B3DEC});
			if delta3 eq B3DEA and B3DEA gt B3DEC then
				S:="DEA";
				return S, T,"a=",(-vD+2*vDE-vDEA)/3,"b=",(8*vD-7*vDE+2*vDEA)/24,"c=",(-4*vD+vDE)/2;
			end if;
			if delta3 eq B3DEB and B3DEB gt B3DEC and B3DEB gt B3DEA then
				S:="DEB";
				return S, T, "a=",(-vD-2*vDE+vDEB)/2,"b=",(3*vD+vDE-vDEB)/8,"c=",(-4*vD+vDE)/2;
			end if;
			if delta3 eq B3DEC then
				S:="DEC";
				return S, T,"a=",(-vD+2*vDE-vDEC)/5,"b=",(12*vD-9*vDE+2*vDEC)/40,"c=",(-4*vD+vDE)/2;
			end if;
		end if;
		if delta2 eq B2DF and B2DF gt B2DC and B2DF gt B2DC then
			S:="DF";
			T:="(((**)a*)b((**)a/2*)b)0";
			return S, T,"a=",(-6*vD+vDF)/4,"b=",(4*vD-vDF)/8;
		end if;
	end if;
	if delta1 eq B1E then
		S:="E";
		T:="((**)a/2(**)a/2(**)a/2)0";
		return S, T, "a=",-vE/6;
	end if;
	if delta1 eq B1F then
		T:="((**)a/2(**)b/2(**)b/2)0";
		FA:=CKI[16]/disc^4;
		FB:=CKI[17]^2/disc^8; \\ we computed the invariant with half the exponents 
		FC:=CKI[18]/disc^8;
		K2FA:=1;
		K2FB:=4;
		K2FC:=5;
		vFA:=Valuation(FA,p);
		vFB:=Valuation(FB,p);
		vFC:=Valuation(FC,p);
		B2FA:=((-2*K1F*2*delta1)-vFA)/(2*K2FA);
		B2FB:=((-2*K1F*2*delta1)-vFB)/(2*K2FB);
		B2FC:=((-2*K1F*2*delta1)-vFC)/(2*K2FC);
		delta2:=Maximum({B2FA,B2FB,B2FC});
		if delta2 eq B2FA and B2FA gt B2FB and B2FA gt B2FC then
			S:="FA";
			return S, T, "a=",(-3*vF+vFA)/2,"b=",(2*vF-vFA)/2;
		end if;
		if delta2 eq B2FB and B2FB gt B2FC then
			S:="FB";
			return S, T, "a=",(2*vF-vFB)/4,"b=",(-4*vF+vFB)/4;
		end if;
		if delta2 eq B2FC then
			S:="FC";
			return S, T, "a=",(3*vF-vFC)/2,"b=",(-4*vF+vFC)/2;
		end if;
	end if;
end function;

==> anc/CowlandKellockInvariants.m <==
//  Cowland Kellock Invariants
RR<J2,J4,J6,J10>:=PolynomialRing(Rationals(),4);


CKInvariants:=function(f)
	J2:=IgusaClebschInvariants(f)[1];
    	J4:=IgusaClebschInvariants(f)[2];
    	J6:=IgusaClebschInvariants(f)[3];
    	J10:=IgusaClebschInvariants(f)[4];
// Invariant A
//(12,345)^8(345)^4(12345,6)^6/D^3, w=30, n=47
	A:=1/3359232*J2^7*J4^4 - 1/279936*J2^6*J4^3*J6 - 5/31104*J2^6*J4^2*J10 +
    1/139968*J2^5*J4^5 + 1/62208*J2^5*J4^2*J6^2 + 5/5184*J2^5*J4*J6*J10 +
    59/3456*J2^5*J10^2 - 13/93312*J2^4*J4^4*J6 - 49/15552*J2^4*J4^3*J10 -
    1/31104*J2^4*J4*J6^3 - 5/3456*J2^4*J6^2*J10 - 17/1119744*J2^3*J4^6 +
    7/6912*J2^3*J4^3*J6^2 + 7/144*J2^3*J4^2*J6*J10 + 223/1728*J2^3*J4*J10^2 +
    1/41472*J2^3*J6^4 + 1/5184*J2^2*J4^5*J6 + 235/7776*J2^2*J4^4*J10 -
    55/15552*J2^2*J4^2*J6^3 - 115/576*J2^2*J4*J6^2*J10 - 413/144*J2^2*J6*J10^2 +
    13/1679616*J2*J4^7 - 23/31104*J2*J4^4*J6^2 - 23/81*J2*J4^3*J6*J10 -
    6371/432*J2*J4^2*J10^2 + 125/20736*J2*J4*J6^4 + 35/144*J2*J6^3*J10 -
    7/139968*J4^6*J6 - 1/288*J4^5*J10 + 7/7776*J4^3*J6^3 + 59/96*J4^2*J6^2*J10 +
    665/9*J4*J6*J10^2 - 7/1728*J6^5 + 1980*J10^3;
// Invariant B
// (12,3456)^15(3456)^10/D^6, w=60, n=247
	B:=-1/313456656384*J2^10*J4^10 + 5/52242776064*J2^9*J4^9*J6 +
    25/5804752896*J2^9*J4^8*J10 + 5/313456656384*J2^8*J4^11 -
    5/3869835264*J2^8*J4^8*J6^2 - 25/241864704*J2^8*J4^7*J6*J10 -
    335/161243136*J2^8*J4^6*J10^2 - 5/13060694016*J2^7*J4^10*J6 -
    235/5804752896*J2^7*J4^9*J10 + 5/483729408*J2^7*J4^7*J6^3 +
    175/161243136*J2^7*J4^6*J6^2*J10 + 335/8957952*J2^7*J4^5*J6*J10^2 +
    11315/26873856*J2^7*J4^4*J10^3 - 5/156728328192*J2^6*J4^12 +
    35/8707129344*J2^6*J4^9*J6^2 + 265/322486272*J2^6*J4^8*J6*J10 +
    11425/322486272*J2^6*J4^7*J10^2 - 35/644972544*J2^6*J4^6*J6^4 -
    175/26873856*J2^6*J4^5*J6^3*J10 - 1675/5971968*J2^6*J4^4*J6^2*J10^2 -
    11315/2239488*J2^6*J4^3*J6*J10^3 - 31015/995328*J2^6*J4^2*J10^4 +
    5/8707129344*J2^5*J4^11*J6 + 185/1934917632*J2^5*J4^10*J10 -
    35/1451188224*J2^5*J4^8*J6^3 - 1535/214990848*J2^5*J4^7*J6^2*J10 -
    95/165888*J2^5*J4^6*J6*J10^2 + 7/35831808*J2^5*J4^5*J6^5 -
    240385/17915904*J2^5*J4^5*J10^3 + 875/35831808*J2^5*J4^4*J6^4*J10 +
    1675/1492992*J2^5*J4^3*J6^3*J10^2 + 11315/497664*J2^5*J4^2*J6^2*J10^3 +
    31015/165888*J2^5*J4*J6*J10^4 + 20821/55296*J2^5*J10^5 +
    5/156728328192*J2^4*J4^13 - 25/5804752896*J2^4*J4^10*J6^2 -
    115/80621568*J2^4*J4^9*J6*J10 - 11705/107495424*J2^4*J4^8*J10^2 +
    175/1934917632*J2^4*J4^7*J6^4 + 925/26873856*J2^4*J4^6*J6^3*J10 +
    22825/5971968*J2^4*J4^5*J6^2*J10^2 - 35/71663616*J2^4*J4^4*J6^6 +
    471775/2985984*J2^4*J4^4*J6*J10^3 - 175/2985984*J2^4*J4^3*J6^5*J10 +
    527375/248832*J2^4*J4^3*J10^4 - 1675/663552*J2^4*J4^2*J6^4*J10^2 -
    11315/248832*J2^4*J4*J6^3*J10^3 - 31015/110592*J2^4*J6^2*J10^4 -
    5/13060694016*J2^3*J4^12*J6 - 505/5804752896*J2^3*J4^11*J10 +
    25/1451188224*J2^3*J4^9*J6^3 + 305/35831808*J2^3*J4^8*J6^2*J10 +
    7655/5971968*J2^3*J4^7*J6*J10^2 - 35/161243136*J2^3*J4^6*J6^5 +
    260335/4478976*J2^3*J4^6*J10^3 - 2375/23887872*J2^3*J4^5*J6^4*J10 -
    40175/2985984*J2^3*J4^4*J6^3*J10^2 + 5/5971968*J2^3*J4^3*J6^7 -
    52955/73728*J2^3*J4^3*J6^2*J10^3 + 175/1990656*J2^3*J4^2*J6^6*J10 -
    420605/27648*J2^3*J4^2*J6*J10^4 + 335/110592*J2^3*J4*J6^5*J10^2 -
    173515/1728*J2^3*J4*J10^5 + 11315/331776*J2^3*J6^4*J10^3 -
    5/313456656384*J2^2*J4^14 + 5/2902376448*J2^2*J4^11*J6^2 +
    775/967458816*J2^2*J4^10*J6*J10 + 6925/80621568*J2^2*J4^9*J10^2 -
    25/644972544*J2^2*J4^8*J6^4 - 455/17915904*J2^2*J4^7*J6^3*J10 -
    67645/11943936*J2^2*J4^6*J6^2*J10^2 + 35/107495424*J2^2*J4^5*J6^6 -
    27515/55296*J2^2*J4^5*J6*J10^3 + 685/3981312*J2^2*J4^4*J6^5*J10 -
    3622375/248832*J2^2*J4^4*J10^4 + 3875/147456*J2^2*J4^3*J6^4*J10^2 -
    5/5308416*J2^2*J4^2*J6^8 + 773245/497664*J2^2*J4^2*J6^3*J10^3 -
    25/331776*J2^2*J4*J6^7*J10 + 4495/128*J2^2*J4*J6^2*J10^4 -
    335/221184*J2^2*J6^6*J10^2 + 17665/72*J2^2*J6*J10^5 +
    5/52242776064*J2*J4^13*J6 + 5/181398528*J2*J4^12*J10 -
    5/1451188224*J2*J4^10*J6^3 - 1585/644972544*J2*J4^9*J6^2*J10 -
    4865/8957952*J2*J4^8*J6*J10^2 + 5/107495424*J2*J4^7*J6^5 -
    483355/13436928*J2*J4^7*J10^3 + 905/23887872*J2*J4^6*J6^4*J10 +
    1385/124416*J2*J4^5*J6^3*J10^2 - 5/17915904*J2*J4^4*J6^7 +
    354725/248832*J2*J4^4*J6^2*J10^3 - 1315/7962624*J2*J4^3*J6^6*J10 +
    50675/648*J2*J4^3*J6*J10^4 - 2975/110592*J2*J4^2*J6^5*J10^2 +
    77905/54*J2*J4^2*J10^5 + 5/7962624*J2*J4*J6^9 - 32335/20736*J2*J4*J6^4*J10^3
    + 25/884736*J2*J6^8*J10 - 1835/72*J2*J6^3*J10^4 + 1/313456656384*J4^15 -
    5/34828517376*J4^12*J6^2 - 5/53747712*J4^11*J6*J10 -
    835/80621568*J4^10*J10^2 + 5/1934917632*J4^9*J6^4 + 5/1990656*J4^8*J6^3*J10
    + 1295/1492992*J4^7*J6^2*J10^2 - 5/214990848*J4^6*J6^6 +
    130315/1119744*J4^6*J6*J10^3 - 5/221184*J4^5*J6^5*J10 +
    13915/2592*J4^5*J10^4 - 2725/331776*J4^4*J6^4*J10^2 + 5/47775744*J4^3*J6^8 -
    5335/3888*J4^3*J6^3*J10^3 + 5/73728*J4^2*J6^7*J10 - 1915/18*J4^2*J6^2*J10^4
    + 155/13824*J4*J6^6*J10^2 - 30860/9*J4*J6*J10^5 - 1/5308416*J6^10 +
    475/864*J6^5*J10^3 - 29280*J10^6;

// Invariant C
// (123,456)^10/D^3

C:=1/6530347008*J2^15 + 65/3265173504*J2^13*J4 - 35/272097792*J2^12*J6 +
    4195/6530347008*J2^11*J4^2 - 2695/272097792*J2^10*J4*J6 +
    55/559872*J2^10*J10 + 1885/3265173504*J2^9*J4^3 + 3245/90699264*J2^9*J6^2 -
    8845/90699264*J2^8*J4^2*J6 + 1105/186624*J2^8*J4*J10 -
    256495/6530347008*J2^7*J4^4 + 35905/30233088*J2^7*J4*J6^2 -
    25/576*J2^7*J6*J10 + 151945/136048896*J2^6*J4^3*J6 +
    1595/93312*J2^6*J4^2*J10 - 27745/7558272*J2^6*J6^3 +
    882913/3265173504*J2^5*J4^5 - 92945/15116544*J2^5*J4^2*J6^2 -
    6295/7776*J2^5*J4*J6*J10 + 7045/576*J2^5*J10^2 -
    1905965/272097792*J2^4*J4^4*J6 - 152425/559872*J2^4*J4^3*J10 -
    48665/3779136*J2^4*J4*J6^3 + 22805/5184*J2^4*J6^2*J10 +
    9185/30233088*J2^3*J4^6 + 3141175/90699264*J2^3*J4^3*J6^2 +
    94435/15552*J2^3*J4^2*J6*J10 + 19715/288*J2^3*J4*J10^2 +
    531095/5038848*J2^3*J6^4 + 12055/839808*J2^2*J4^5*J6 -
    6365/46656*J2^2*J4^4*J10 + 644825/7558272*J2^2*J4^2*J6^3 -
    515/32*J2^2*J4*J6^2*J10 - 30505/24*J2^2*J6*J10^2 + 155/93312*J2*J4^7 -
    27395/139968*J2*J4^4*J6^2 - 31105/1944*J2*J4^3*J6*J10 -
    7075/72*J2*J4^2*J10^2 - 1383955/2519424*J2*J4*J6^4 - 38785/648*J2*J6^3*J10 -
    65/7776*J4^6*J6 - 365/432*J4^5*J10 + 20375/34992*J4^3*J6^3 +
    126835/1296*J4^2*J6^2*J10 + 13430/3*J4*J6*J10^2 - 44287/209952*J6^5 +
    44280*J10^3;

// Invariant D
// (12,34)^3(1234,56)^2(56)^2/D, w=10, n=10

D:=-1/2*J2*J4^2 + 2*J4*J6;


// Invariant E
// (12,3456)^5(34,56)^5/D^2

E:=5/144*J2^2*J4^4 - 5/24*J2*J4^3*J6 - 195/8*J2*J4^2*J10 + 7/576*J4^5 +
    5/16*J4^2*J6^2 + 60*J4*J6*J10 + 2880*J10^2;

// Invariant F
// (12,3456)^5(34)^2(56)^2(34,56)^4/D^2

F:=-1/432*J2^2*J4^4 + 1/72*J2*J4^3*J6 + 17/8*J2*J4^2*J10 + 1/432*J4^5 -
    1/48*J4^2*J6^2 - 8*J4*J6*J10 - 240*J10^2;



// Invariant AA
// (12,345)^9(12,6)^3(345)^2(345,6)^8/D^3 

AA:=-1/362797056*J2^11*J4^2 + 1/60466176*J2^10*J4*J6 + 1/6718464*J2^10*J10 -
    77/362797056*J2^9*J4^3 - 1/40310784*J2^9*J6^2 + 1/373248*J2^8*J4^2*J6 +
    1/373248*J2^8*J4*J10 - 137/120932352*J2^7*J4^4 - 23/2239488*J2^7*J4*J6^2 -
    5/93312*J2^7*J6*J10 + 835/20155392*J2^6*J4^3*J6 - 3485/2239488*J2^6*J4^2*J10
    + 7/559872*J2^6*J6^3 + 6079/362797056*J2^5*J4^5 -
    1673/4478976*J2^5*J4^2*J6^2 + 875/93312*J2^5*J4*J6*J10 + 95/1728*J2^5*J10^2
    - 11903/30233088*J2^4*J4^4*J6 - 28049/3359232*J2^4*J4^3*J10 +
    689/559872*J2^4*J4*J6^3 - 25/2592*J2^4*J6^2*J10 + 14377/181398528*J2^3*J4^6
    + 52859/20155392*J2^3*J4^3*J6^2 + 19991/93312*J2^3*J4^2*J6*J10 -
    4063/1728*J2^3*J4*J10^2 - 257/186624*J2^3*J6^4 - 4003/5038848*J2^2*J4^5*J6 -
    18929/279936*J2^2*J4^4*J10 - 9215/1679616*J2^2*J4^2*J6^3 -
    260/243*J2^2*J4*J6^2*J10 + 137/144*J2^2*J6*J10^2 - 53/559872*J2*J4^7 +
    2585/839808*J2*J4^4*J6^2 + 2083/5832*J2*J4^3*J6*J10 + 6419/432*J2*J4^2*J10^2
    - 689/559872*J2*J4*J6^4 + 2693/1944*J2*J6^3*J10 + 23/46656*J4^6*J6 +
    125/2592*J4^5*J10 - 1205/209952*J4^3*J6^3 - 4691/7776*J4^2*J6^2*J10 -
    155/9*J4*J6*J10^2 + 547/46656*J6^5 - 420*J10^3;

// Invariant AB
// (12,345)^23(12,6)^21(345)^14(345,6)^16/D^9, n=713

AB:=
-1/50542734275430580224*J2^17*J4^14 + 7/8423789045905096704*J2^16*J4^13*J6 +
    35/935976560656121856*J2^16*J4^12*J10 - 19/50542734275430580224*J2^15*J4^15
    - 91/5615859363936731136*J2^15*J4^12*J6^2 -
    35/25999348907114496*J2^15*J4^11*J6*J10 -
    1463/51998697814228992*J2^15*J4^10*J10^2 +
    7/350991210246045696*J2^14*J4^14*J6 + 511/935976560656121856*J2^14*J4^13*J1\
    0 + 91/467988280328060928*J2^14*J4^11*J6^3 +
    385/17332899271409664*J2^14*J4^10*J6^2*J10 +
    7315/8666449635704832*J2^14*J4^9*J6*J10^2 +
    92477/8666449635704832*J2^14*J4^8*J10^3 +
    161/50542734275430580224*J2^13*J4^16 - 7/14624633760251904*J2^13*J4^13*J6^2
    - 4319/155996093442686976*J2^13*J4^12*J6*J10 -
    371/1624959306694656*J2^13*J4^11*J10^2 -
    1001/623984373770747904*J2^13*J4^10*J6^4 -
    1925/8666449635704832*J2^13*J4^9*J6^3*J10 -
    7315/641959232274432*J2^13*J4^8*J6^2*J10^2 -
    92477/361102068154368*J2^13*J4^7*J6*J10^3 -
    340417/160489808068608*J2^13*J4^6*J10^4 -
    1183/8423789045905096704*J2^12*J4^15*J6 -
    95/9749755840167936*J2^12*J4^14*J10 + 1085/155996093442686976*J2^12*J4^12*J\
    6^3 + 21035/34665798542819328*J2^12*J4^11*J6^2*J10 +
    13951/1083306204463104*J2^12*J4^10*J6*J10^2 +
    1001/103997395628457984*J2^12*J4^9*J6^5 -
    7133/361102068154368*J2^12*J4^9*J10^3 +
    1925/1283918464548864*J2^12*J4^8*J6^4*J10 +
    7315/80244904034304*J2^12*J4^7*J6^3*J10^2 +
    647339/240734712102912*J2^12*J4^6*J6^2*J10^3 +
    340417/8916100448256*J2^12*J4^5*J6*J10^4 +
    613123/2972033482752*J2^12*J4^4*J10^5 - 511/50542734275430580224*J2^11*J4^17
    + 5257/1871953121312243712*J2^11*J4^14*J6^2 +
    1273/3249918613389312*J2^11*J4^13*J6*J10 +
    48625/4333224817852416*J2^11*J4^12*J10^2 -
    14315/207994791256915968*J2^11*J4^11*J6^4 -
    67585/8666449635704832*J2^11*J4^10*J6^3*J10 -
    258881/962938848411648*J2^11*J4^9*J6^2*J10^2 -
    1001/23110532361879552*J2^11*J4^8*J6^6 -
    45563/26748301344768*J2^11*J4^8*J6*J10^3 -
    385/53496602689536*J2^11*J4^7*J6^5*J10 +
    6218975/160489808068608*J2^11*J4^7*J10^4 -
    51205/106993205379072*J2^11*J4^6*J6^4*J10^2 -
    647339/40122452017152*J2^11*J4^5*J6^3*J10^3 -
    1702085/5944066965504*J2^11*J4^4*J6^2*J10^4 -
    613123/247669456896*J2^11*J4^3*J6*J10^5 -
    11599063/1486016741376*J2^11*J4^2*J10^6 +
    1589/4211894522952548352*J2^10*J4^16*J6 +
    18463/467988280328060928*J2^10*J4^15*J10 -
    1981/58498535041007616*J2^10*J4^13*J6^3 -
    122153/17332899271409664*J2^10*J4^12*J6^2*J10 -
    146149/361102068154368*J2^10*J4^11*J6*J10^2 +
    2849/5777633090469888*J2^10*J4^10*J6^5 -
    9123979/1444408272617472*J2^10*J4^10*J10^3 +
    191905/2888816545234944*J2^10*J4^9*J6^4*J10 +
    737135/240734712102912*J2^10*J4^8*J6^3*J10^2 +
    143/962938848411648*J2^10*J4^7*J6^7 + 7358099/160489808068608*J2^10*J4^7*J6\
    ^2*J10^3 + 2695/106993205379072*J2^10*J4^6*J6^6*J10 -
    2180731/6687075336192*J2^10*J4^6*J6*J10^4 +
    10241/5944066965504*J2^10*J4^5*J6^5*J10^2 -
    29937635/2972033482752*J2^10*J4^5*J10^5 +
    3236695/53496602689536*J2^10*J4^4*J6^4*J10^3 +
    1702085/1486016741376*J2^10*J4^3*J6^3*J10^4 +
    613123/55037657088*J2^10*J4^2*J6^2*J10^5 +
    11599063/247669456896*J2^10*J4*J6*J10^6 + 1381717/27518828544*J2^10*J10^7 +
    875/50542734275430580224*J2^9*J4^18 - 17675/2807929681968365568*J2^9*J4^15*\
    J6^2 - 34645/25999348907114496*J2^9*J4^14*J6*J10 -
    1633885/25999348907114496*J2^9*J4^13*J10^2 +
    10745/38999023360671744*J2^9*J4^12*J6^4 +
    54505/722204136308736*J2^9*J4^11*J6^3*J10 +
    3080753/481469424205824*J2^9*J4^10*J6^2*J10^2 -
    91861/34665798542819328*J2^9*J4^9*J6^6 +
    24258511/120367356051456*J2^9*J4^9*J6*J10^3 -
    42707/106993205379072*J2^9*J4^8*J6^5*J10 +
    293098109/160489808068608*J2^9*J4^8*J10^4 -
    1765813/80244904034304*J2^9*J4^7*J6^4*J10^2 -
    1001/2567836929097728*J2^9*J4^6*J6^8 -
    9811025/20061226008576*J2^9*J4^6*J6^3*J10^3 -
    385/5944066965504*J2^9*J4^5*J6^7*J10 -
    228851/185752092672*J2^9*J4^5*J6^2*J10^4 -
    51205/11888133931008*J2^9*J4^4*J6^6*J10^2 +
    16410961/165112971264*J2^9*J4^4*J6*J10^5 -
    647339/4458050224128*J2^9*J4^3*J6^5*J10^3 +
    705456563/743008370688*J2^9*J4^3*J10^6 -
    1702085/660451885056*J2^9*J4^2*J6^4*J10^4 -
    613123/27518828544*J2^9*J4*J6^3*J10^5 -
    11599063/165112971264*J2^9*J6^2*J10^6 -
    1505/2807929681968365568*J2^8*J4^17*J6 -
    68165/935976560656121856*J2^8*J4^16*J10 +
    455/7312316880125952*J2^8*J4^14*J6^3 +
    344285/17332899271409664*J2^8*J4^13*J6^2*J10 +
    2049311/1083306204463104*J2^8*J4^12*J6*J10^2 -
    9247/5777633090469888*J2^8*J4^11*J6^5 +
    455630063/8666449635704832*J2^8*J4^11*J10^3 -
    64735/120367356051456*J2^8*J4^10*J6^4*J10 -
    2368145/40122452017152*J2^8*J4^9*J6^3*J10^2 +
    583/53496602689536*J2^8*J4^8*J6^7 - 27341551/10030613004288*J2^8*J4^8*J6^2*\
    J10^3 + 374311/213986410758144*J2^8*J4^7*J6^6*J10 -
    1365686387/26748301344768*J2^8*J4^7*J6*J10^4 +
    1428301/13374150672384*J2^8*J4^6*J6^5*J10^2 -
    371247247/1486016741376*J2^8*J4^6*J10^5 +
    1001/1283918464548864*J2^8*J4^5*J6^9 +
    51978857/17832200896512*J2^8*J4^5*J6^4*J10^3 +
    1925/15850845241344*J2^8*J4^4*J6^8*J10 +
    38500847/1486016741376*J2^8*J4^4*J6^3*J10^4 +
    7315/990677827584*J2^8*J4^3*J6^7*J10^2 -
    99347269/330225942528*J2^8*J4^3*J6^2*J10^5 +
    647339/2972033482752*J2^8*J4^2*J6^6*J10^3 -
    14731255/2293235712*J2^8*J4^2*J6*J10^6 +
    340417/110075314176*J2^8*J4*J6^5*J10^4 - 114212117/4586471424*J2^8*J4*J10^7
    + 613123/36691771392*J2^8*J6^4*J10^5 - 889/50542734275430580224*J2^7*J4^19 +
    1505/207994791256915968*J2^7*J4^16*J6^2 +
    157085/77998046721343488*J2^7*J4^15*J6*J10 +
    6698039/51998697814228992*J2^7*J4^14*J10^2 -
    126665/311992186885373952*J2^7*J4^13*J6^4 -
    11705/67706637778944*J2^7*J4^12*J6^3*J10 -
    11895607/481469424205824*J2^7*J4^11*J6^2*J10^2 +
    79037/11555266180939776*J2^7*J4^10*J6^6 -
    1995105677/1444408272617472*J2^7*J4^10*J6*J10^3 +
    216175/80244904034304*J2^7*J4^9*J6^5*J10 -
    1998957763/80244904034304*J2^7*J4^9*J10^4 +
    56924639/160489808068608*J2^7*J4^8*J6^4*J10^2 -
    29645/855945643032576*J2^7*J4^7*J6^8 +
    836808455/40122452017152*J2^7*J4^7*J6^3*J10^3 -
    50645/8916100448256*J2^7*J4^6*J6^7*J10 +
    10165406951/17832200896512*J2^7*J4^6*J6^2*J10^4 -
    6437081/17832200896512*J2^7*J4^5*J6^6*J10^2 +
    48131291/7739670528*J2^7*J4^5*J6*J10^5 -
    1001/855945643032576*J2^7*J4^4*J6^10 -
    10663723/990677827584*J2^7*J4^4*J6^5*J10^3 +
    1330810093/123834728448*J2^7*J4^4*J10^6 -
    1925/11888133931008*J2^7*J4^3*J6^9*J10 -
    265063757/1981355655168*J2^7*J4^3*J6^4*J10^4 -
    7315/880602513408*J2^7*J4^2*J6^8*J10^2 +
    548261/9172942848*J2^7*J4^2*J6^3*J10^5 -
    92477/495338913792*J2^7*J4*J6^7*J10^3 +
    120930901/9172942848*J2^7*J4*J6^2*J10^6 -
    340417/220150628352*J2^7*J6^6*J10^4 + 22898351/382205952*J2^7*J6*J10^7 +
    917/2105947261476274176*J2^6*J4^18*J6 +
    21985/311992186885373952*J2^6*J4^17*J10 -
    26285/467988280328060928*J2^6*J4^15*J6^3 -
    413455/17332899271409664*J2^6*J4^14*J6^2*J10 -
    27089851/8666449635704832*J2^6*J4^13*J6*J10^2 +
    2989/1624959306694656*J2^6*J4^12*J6^5 -
    179588821/1444408272617472*J2^6*J4^12*J10^3 +
    1879745/1925877696823296*J2^6*J4^11*J6^4*J10 +
    44498167/240734712102912*J2^6*J4^10*J6^3*J10^2 -
    20993/962938848411648*J2^6*J4^9*J6^7 +
    14813117207/962938848411648*J2^6*J4^9*J6^2*J10^3 -
    1042643/106993205379072*J2^6*J4^8*J6^6*J10 +
    1237809041/2229025112064*J2^6*J4^8*J6*J10^4 -
    39112409/26748301344768*J2^6*J4^7*J6^5*J10^2 +
    4980392177/743008370688*J2^6*J4^7*J10^5 +
    27335/320979616137216*J2^6*J4^6*J6^9 -
    5380343633/53496602689536*J2^6*J4^6*J6^4*J10^3 +
    217175/15850845241344*J2^6*J4^5*J6^8*J10 -
    2539944491/743008370688*J2^6*J4^5*J6^3*J10^4 +
    317779/371504185344*J2^6*J4^4*J6^7*J10^2 -
    8969404789/165112971264*J2^6*J4^4*J6^2*J10^5 +
    91/71328803586048*J2^6*J4^3*J6^11 + 150558527/5944066965504*J2^6*J4^3*J6^6*\
    J10^3 - 6101079821/20639121408*J2^6*J4^3*J6*J10^6 +
    385/2641807540224*J2^6*J4^2*J6^10*J10 +
    18496429/55037657088*J2^6*J4^2*J6^5*J10^4 +
    351979289/1146617856*J2^6*J4^2*J10^7 + 7315/1320903770112*J2^6*J4*J6^9*J10^2
    + 20354327/18345885696*J2^6*J4*J6^4*J10^5 +
    92477/1320903770112*J2^6*J6^8*J10^3 - 16871477/2293235712*J2^6*J6^3*J10^6 +
    539/50542734275430580224*J2^5*J4^20 - 2107/467988280328060928*J2^5*J4^17*J6\
    ^2 - 79045/51998697814228992*J2^5*J4^16*J6*J10 -
    1018949/8666449635704832*J2^5*J4^15*J10^2 +
    2135/7703510787293184*J2^5*J4^14*J6^4 +
    1377145/8666449635704832*J2^5*J4^13*J6^3*J10 +
    61137145/1925877696823296*J2^5*J4^12*J6^2*J10^2 -
    25627/4333224817852416*J2^5*J4^11*J6^6 +
    51863447/20061226008576*J2^5*J4^11*J6*J10^3 -
    1201711/320979616137216*J2^5*J4^10*J6^5*J10 +
    2853133285/40122452017152*J2^5*J4^10*J10^4 -
    93773995/106993205379072*J2^5*J4^9*J6^4*J10^2 +
    44401/855945643032576*J2^5*J4^8*J6^8 -
    7670134619/80244904034304*J2^5*J4^8*J6^3*J10^3 +
    229027/8916100448256*J2^5*J4^7*J6^7*J10 -
    186228119/36691771392*J2^5*J4^7*J6^2*J10^4 +
    25120207/5944066965504*J2^5*J4^6*J6^6*J10^2 -
    15064707967/123834728448*J2^5*J4^6*J6*J10^5 -
    11473/71328803586048*J2^5*J4^5*J6^10 +
    237653171/743008370688*J2^5*J4^5*J6^5*J10^3 -
    179053480747/185752092672*J2^5*J4^5*J10^6 -
    577535/23776267862016*J2^5*J4^4*J6^9*J10 +
    12084612337/990677827584*J2^5*J4^4*J6^4*J10^4 -
    1385545/990677827584*J2^5*J4^3*J6^8*J10^2 +
    99069943/429981696*J2^5*J4^3*J6^3*J10^5 - 91/95105071448064*J2^5*J4^2*J6^12
    - 6135311/165112971264*J2^5*J4^2*J6^7*J10^3 +
    525689053/286654464*J2^5*J4^2*J6^2*J10^6 - 35/440301256704*J2^5*J4*J6^11*J10
    - 46872917/110075314176*J2^5*J4*J6^6*J10^4 +
    66784535/23887872*J2^5*J4*J6*J10^7 - 1463/880602513408*J2^5*J6^10*J10^2 -
    2058581/1528823808*J2^5*J6^5*J10^5 - 2051947/221184*J2^5*J10^8 -
    1673/8423789045905096704*J2^4*J4^19*J6 -
    16523/467988280328060928*J2^4*J4^18*J10 +
    11879/467988280328060928*J2^4*J4^16*J6^3 +
    460675/34665798542819328*J2^4*J4^15*J6^2*J10 +
    1552559/722204136308736*J2^4*J4^14*J6*J10^2 -
    31325/34665798542819328*J2^4*J4^13*J6^5 +
    76301423/722204136308736*J2^4*J4^13*J10^3 -
    7552405/11555266180939776*J2^4*J4^12*J6^4*J10 -
    21186667/120367356051456*J2^4*J4^11*J6^3*J10^2 +
    39025/2888816545234944*J2^4*J4^10*J6^7 -
    3499468523/160489808068608*J2^4*J4^10*J6^2*J10^3 +
    6354145/641959232274432*J2^4*J4^9*J6^6*J10 -
    8194778957/6687075336192*J2^4*J4^9*J6*J10^4 +
    24421103/8916100448256*J2^4*J4^8*J6^5*J10^2 -
    9095298515/371504185344*J2^4*J4^8*J10^5 -
    116935/1283918464548864*J2^4*J4^7*J6^9 +
    304402721/835884417024*J2^4*J4^7*J6^4*J10^3 -
    291385/5944066965504*J2^4*J4^6*J6^8*J10 +
    6167638925/247669456896*J2^4*J4^6*J6^3*J10^4 -
    6364913/743008370688*J2^4*J4^5*J6^7*J10^2 +
    1478543405/1719926784*J2^4*J4^5*J6^2*J10^5 +
    5453/23776267862016*J2^4*J4^4*J6^11 - 2014775777/2972033482752*J2^4*J4^4*J6\
    ^6*J10^3 + 205692929981/15479341056*J2^4*J4^4*J6*J10^6 +
    488341/15850845241344*J2^4*J4^3*J6^10*J10 -
    2200740185/82556485632*J2^4*J4^3*J6^5*J10^4 +
    6776277059/107495424*J2^4*J4^3*J10^7 + 7777/5159780352*J2^4*J4^2*J6^9*J10^2
    - 2363206831/4586471424*J2^4*J4^2*J6^4*J10^5 +
    7/15850845241344*J2^4*J4*J6^13 + 6846595/220150628352*J2^4*J4*J6^8*J10^3 -
    608956699/143327232*J2^4*J4*J6^3*J10^6 + 35/1761205026816*J2^4*J6^12*J10 +
    2005703/9172942848*J2^4*J6^7*J10^4 - 36924983/3981312*J2^4*J6^2*J10^7 -
    181/50542734275430580224*J2^3*J4^21 + 7973/5615859363936731136*J2^3*J4^18*J\
    6^2 + 197/361102068154368*J2^3*J4^17*J6*J10 +
    592081/12999674453557248*J2^3*J4^16*J10^2 -
    52829/623984373770747904*J2^3*J4^15*J6^4 -
    175445/2888816545234944*J2^3*J4^14*J6^3*J10 -
    14702659/962938848411648*J2^3*J4^13*J6^2*J10^2 +
    135205/69331597085638656*J2^3*J4^12*J6^6 -
    189161017/120367356051456*J2^3*J4^12*J6*J10^3 +
    136745/80244904034304*J2^3*J4^11*J6^5*J10 -
    1105049803/20061226008576*J2^3*J4^11*J10^4 +
    92751233/160489808068608*J2^3*J4^10*J6^4*J10^2 -
    165655/7703510787293184*J2^3*J4^9*J6^8 +
    965261419/10030613004288*J2^3*J4^9*J6^3*J10^3 -
    35335/1981355655168*J2^3*J4^8*J6^7*J10 +
    253609177/30958682112*J2^3*J4^8*J6^2*J10^4 -
    50403493/8916100448256*J2^3*J4^7*J6^6*J10^2 +
    572706647/1719926784*J2^3*J4^7*J6*J10^5 +
    98231/855945643032576*J2^3*J4^6*J6^10 -
    1948084775/2229025112064*J2^3*J4^6*J6^5*J10^3 +
    57058019749/11609505792*J2^3*J4^6*J10^6 +
    65495/990677827584*J2^3*J4^5*J6^9*J10 -
    1470259903/20639121408*J2^3*J4^5*J6^4*J10^4 +
    11816935/990677827584*J2^3*J4^4*J6^8*J10^2 -
    5271980707/1719926784*J2^3*J4^4*J6^3*J10^5 -
    2527/10567230160896*J2^3*J4^3*J6^12 + 58164893/61917364224*J2^3*J4^3*J6^7*J\
    10^3 - 41967195743/644972544*J2^3*J4^3*J6^2*J10^6 -
    11669/440301256704*J2^3*J4^2*J6^11*J10 +
    119826959/3439853568*J2^3*J4^2*J6^6*J10^4 -
    1701709637/2985984*J2^3*J4^2*J6*J10^7 -
    47243/48922361856*J2^3*J4*J6^10*J10^2 + 27859963/47775744*J2^3*J4*J6^5*J10^5
    - 8466953/6912*J2^3*J4*J10^8 - 1/10567230160896*J2^3*J6^14 -
    626059/55037657088*J2^3*J6^9*J10^3 + 39970099/11943936*J2^3*J6^4*J10^6 +
    7/155996093442686976*J2^2*J4^20*J6 + 445/58498535041007616*J2^2*J4^19*J10 -
    385/77998046721343488*J2^2*J4^17*J6^3 -
    17495/5777633090469888*J2^2*J4^16*J6^2*J10 -
    1188197/2166612408926208*J2^2*J4^15*J6*J10^2 +
    2905/17332899271409664*J2^2*J4^14*J6^5 -
    30937349/1083306204463104*J2^2*J4^14*J10^3 +
    296225/1925877696823296*J2^2*J4^13*J6^4*J10 +
    1420963/26748301344768*J2^2*J4^12*J6^3*J10^2 -
    1295/481469424205824*J2^2*J4^11*J6^7 +
    170645549/20061226008576*J2^2*J4^11*J6^2*J10^3 -
    884555/320979616137216*J2^2*J4^10*J6^6*J10 +
    1043807057/1671768834048*J2^2*J4^10*J6*J10^4 -
    7536689/6687075336192*J2^2*J4^9*J6^5*J10^2 +
    1543201645/92876046336*J2^2*J4^9*J10^5 + 4865/213986410758144*J2^2*J4^8*J6^9
    - 19449553/82556485632*J2^2*J4^8*J6^4*J10^3 +
    83135/3962711310336*J2^2*J4^7*J6^8*J10 -
    207546791/7739670528*J2^2*J4^7*J6^3*J10^4 +
    5529563/743008370688*J2^2*J4^6*J6^7*J10^2 -
    8455315763/5159780352*J2^2*J4^6*J6^2*J10^5 -
    1169/11888133931008*J2^2*J4^5*J6^11 + 960764539/743008370688*J2^2*J4^5*J6^6\
    *J10^3 - 15730824505/322486272*J2^2*J4^5*J6*J10^6 -
    158105/2641807540224*J2^2*J4^4*J6^10*J10 +
    34164095/286654464*J2^2*J4^4*J6^5*J10^4 - 1564830719/2985984*J2^2*J4^4*J10^7
    - 398023/36691771392*J2^2*J4^3*J6^9*J10^2 +
    837158269/143327232*J2^2*J4^3*J6^4*J10^5 + 455/2641807540224*J2^2*J4^2*J6^13
    - 4916039/6115295232*J2^2*J4^2*J6^8*J10^3 +
    7653343769/53747712*J2^2*J4^2*J6^3*J10^6 +
    12215/880602513408*J2^2*J4*J6^12*J10 - 7096963/286654464*J2^2*J4*J6^7*J10^4
    + 182074627/124416*J2^2*J4*J6^2*J10^7 + 10241/36691771392*J2^2*J6^11*J10^2 -
    2085943/7962624*J2^2*J6^6*J10^5 + 1250663/288*J2^2*J6*J10^8 +
    13/25271367137715290112*J2*J4^22 - 161/935976560656121856*J2*J4^19*J6^2 -
    2711/38999023360671744*J2*J4^18*J6*J10 -
    31883/6499837226778624*J2*J4^17*J10^2 + 875/103997395628457984*J2*J4^16*J6^4
    + 655/90275517038592*J2*J4^15*J6^3*J10 +
    127103/60183678025728*J2*J4^14*J6^2*J10^2 -
    6335/34665798542819328*J2*J4^13*J6^6 +
    10720007/45137758519296*J2*J4^13*J6*J10^3 -
    32965/160489808068608*J2*J4^12*J6^5*J10 +
    14577431/1671768834048*J2*J4^12*J10^4 -
    3653429/40122452017152*J2*J4^11*J6^4*J10^2 +
    2765/1283918464548864*J2*J4^10*J6^8 - 100655959/5015306502144*J2*J4^10*J6^3\
    *J10^3 + 16925/6687075336192*J2*J4^9*J6^7*J10 -
    1275461905/557256278016*J2*J4^9*J6^2*J10^4 +
    2700461/2229025112064*J2*J4^8*J6^6*J10^2 -
    985831145/7739670528*J2*J4^8*J6*J10^5 - 2051/142657607172096*J2*J4^7*J6^10 +
    18852767/61917364224*J2*J4^7*J6^5*J10^3 - 143756015/53747712*J2*J4^7*J10^6 -
    28855/1981355655168*J2*J4^6*J6^9*J10 + 3489451/80621568*J2*J4^6*J6^4*J10^4 -
    1874881/330225942528*J2*J4^5*J6^8*J10^2 +
    376874119/107495424*J2*J4^5*J6^3*J10^5 + 2443/47552535724032*J2*J4^4*J6^12 -
    66877517/61917364224*J2*J4^4*J6^7*J10^3 +
    4159334455/26873856*J2*J4^4*J6^2*J10^6 + 899/27518828544*J2*J4^3*J6^11*J10 -
    10334975/95551488*J2*J4^3*J6^6*J10^4 + 51083011/15552*J2*J4^3*J6*J10^7 +
    39769/6879707136*J2*J4^2*J6^10*J10^2 - 2492749/442368*J2*J4^2*J6^5*J10^5 +
    2568967/108*J2*J4^2*J10^8 - 5/65229815808*J2*J4*J6^14 +
    1285019/3439853568*J2*J4*J6^9*J10^3 - 305519351/2239488*J2*J4*J6^4*J10^6 -
    245/73383542784*J2*J6^13*J10 + 691475/95551488*J2*J6^8*J10^4 -
    8372329/7776*J2*J6^3*J10^7 - 7/2105947261476274176*J4^21*J6 -
    1/4333224817852416*J4^20*J10 + 49/233994140164030464*J4^18*J6^3 +
    107/722204136308736*J4^17*J6^2*J10 + 12881/541653102231552*J4^16*J6*J10^2 -
    49/8666449635704832*J4^15*J6^5 + 4981/5015306502144*J4^15*J10^3 -
    1025/160489808068608*J4^14*J6^4*J10 - 19907/7522959753216*J4^13*J6^3*J10^2 +
    245/2888816545234944*J4^12*J6^7 - 7133077/15045919506432*J4^12*J6^2*J10^3 +
    505/4458050224128*J4^11*J6^6*J10 - 5213729/139314069504*J4^11*J6*J10^4 +
    206479/3343537668096*J4^10*J6^5*J10^2 - 2684035/2579890176*J4^10*J10^5 -
    245/320979616137216*J4^9*J6^9 + 29328349/1671768834048*J4^9*J6^4*J10^3 -
    2005/1981355655168*J4^8*J6^8*J10 + 14190427/5159780352*J4^8*J6^3*J10^4 -
    103037/185752092672*J4^7*J6^7*J10^2 + 19104377/80621568*J4^7*J6^2*J10^5 +
    49/11888133931008*J4^6*J6^11 - 10077977/61917364224*J4^6*J6^6*J10^3 +
    46470557/4478976*J4^6*J6*J10^6 + 499/110075314176*J4^5*J6^10*J10 -
    441245/15925248*J4^5*J6^5*J10^4 + 1827263/10368*J4^5*J10^7 +
    158041/82556485632*J4^4*J6^9*J10^2 - 99650713/35831808*J4^4*J6^4*J10^5 -
    49/3962711310336*J4^3*J6^13 + 1007303/2579890176*J4^3*J6^8*J10^3 -
    134736011/839808*J4^3*J6^3*J10^6 - 199/24461180928*J4^2*J6^12*J10 +
    982027/23887872*J4^2*J6^7*J10^4 - 6369107/1296*J4^2*J6^2*J10^7 -
    3119/2293235712*J4*J6^11*J10^2 + 1066381/497664*J4*J6^6*J10^5 -
    597025/9*J4*J6*J10^8 + 7/440301256704*J6^15 - 38563/573308928*J6^10*J10^3 +
    4048451/93312*J6^5*J10^6 - 233520*J10^9;



// Invariant AC
// (12,345)^25(12,6)^15(345)^10(345,6)^20/D^9

AC:=-1/589530452588622287732736*J2^25*J4^10 +
    5/98255075431437047955456*J2^24*J4^9*J6 +
    25/10917230603493005328384*J2^24*J4^8*J10 -
    125/589530452588622287732736*J2^23*J4^11 -
    5/7278153735662003552256*J2^23*J4^8*J6^2 -
    25/454884608478875222016*J2^23*J4^7*J6*J10 -
    335/303256405652583481344*J2^23*J4^6*J10^2 +
    385/49127537715718523977728*J2^22*J4^10*J6 +
    335/1213025622610333925376*J2^22*J4^9*J10 +
    5/909769216957750444032*J2^22*J4^7*J6^3 +
    175/303256405652583481344*J2^22*J4^6*J6^2*J10 +
    335/16847578091810193408*J2^22*J4^5*J6*J10^2 +
    11315/50542734275430580224*J2^22*J4^4*J10^3 -
    395/65503383620958031970304*J2^21*J4^12 -
    4255/32751691810479015985152*J2^21*J4^9*J6^2 -
    1745/202170937101722320896*J2^21*J4^8*J6*J10 -
    25225/202170937101722320896*J2^21*J4^7*J10^2 -
    35/1213025622610333925376*J2^21*J4^6*J6^4 -
    175/50542734275430580224*J2^21*J4^5*J6^3*J10 -
    1675/11231718727873462272*J2^21*J4^4*J6^2*J10^2 -
    11315/4211894522952548352*J2^21*J4^3*J6*J10^3 -
    31015/1871953121312243712*J2^21*J4^2*J10^4 +
    1055/3639076867831001776128*J2^20*J4^11*J6 +
    875/151628202826291740672*J2^20*J4^10*J10 +
    1745/1364653825436625666048*J2^20*J4^8*J6^3 +
    47465/404341874203444641792*J2^20*J4^7*J6^2*J10 +
    10135/3158920892214411264*J2^20*J4^6*J6*J10^2 +
    7/67390312367240773632*J2^20*J4^5*J6^5 +
    2220745/101085468550861160448*J2^20*J4^5*J10^3 +
    875/67390312367240773632*J2^20*J4^4*J6^4*J10 +
    1675/2807929681968365568*J2^20*J4^3*J6^3*J10^2 +
    11315/935976560656121856*J2^20*J4^2*J6^2*J10^3 +
    31015/311992186885373952*J2^20*J4*J6*J10^4 +
    20821/103997395628457984*J2^20*J10^5 +
    5305/196510150862874095910912*J2^19*J4^13 -
    14855/2426051245220667850752*J2^19*J4^10*J6^2 -
    27485/101085468550861160448*J2^19*J4^9*J6*J10 -
    156505/202170937101722320896*J2^19*J4^8*J10^2 -
    30275/3639076867831001776128*J2^19*J4^7*J6^4 -
    46325/50542734275430580224*J2^19*J4^6*J6^3*J10 -
    382525/11231718727873462272*J2^19*J4^5*J6^2*J10^2 -
    35/134780624734481547264*J2^19*J4^4*J6^6 -
    7636675/16847578091810193408*J2^19*J4^4*J6*J10^3 -
    175/5615859363936731136*J2^19*J4^3*J6^5*J10 -
    961225/935976560656121856*J2^19*J4^3*J10^4 -
    1675/1247968747541495808*J2^19*J4^2*J6^4*J10^2 -
    11315/467988280328060928*J2^19*J4*J6^3*J10^3 -
    31015/207994791256915968*J2^19*J6^2*J10^4 -
    1255/16375845905239507992576*J2^18*J4^12*J6 -
    246095/1819538433915500888064*J2^18*J4^11*J10 +
    7675/101085468550861160448*J2^18*J4^9*J6^3 +
    527045/101085468550861160448*J2^18*J4^8*J6^2*J10 +
    6558545/101085468550861160448*J2^18*J4^7*J6*J10^2 +
    5705/151628202826291740672*J2^18*J4^6*J6^5 -
    4208105/6317841784428822528*J2^18*J4^6*J10^3 +
    204125/44926874911493849088*J2^18*J4^5*J6^4*J10 +
    366275/1871953121312243712*J2^18*J4^4*J6^3*J10^2 +
    5/11231718727873462272*J2^18*J4^3*J6^7 +
    38707645/11231718727873462272*J2^18*J4^3*J6^2*J10^3 +
    175/3743906242624487424*J2^18*J4^2*J6^6*J10 +
    487535/25999348907114496*J2^18*J4^2*J6*J10^4 +
    335/207994791256915968*J2^18*J4*J6^5*J10^2 -
    1422875/51998697814228992*J2^18*J4*J10^5 +
    11315/623984373770747904*J2^18*J6^4*J10^3 +
    39115/98255075431437047955456*J2^17*J4^14 -
    89495/3639076867831001776128*J2^17*J4^11*J6^2 +
    566575/151628202826291740672*J2^17*J4^10*J6*J10 +
    9576925/67390312367240773632*J2^17*J4^9*J10^2 -
    62675/101085468550861160448*J2^17*J4^8*J6^4 -
    5621365/101085468550861160448*J2^17*J4^7*J6^3*J10 -
    86438785/67390312367240773632*J2^17*J4^6*J6^2*J10^2 -
    12215/101085468550861160448*J2^17*J4^5*J6^6 +
    570265/155996093442686976*J2^17*J4^5*J6*J10^3 -
    37105/2495937495082991616*J2^17*J4^4*J6^5*J10 +
    44275775/207994791256915968*J2^17*J4^4*J10^4 -
    4953875/7487812485248974848*J2^17*J4^3*J6^4*J10^2 -
    5/9983749980331966464*J2^17*J4^2*J6^8 -
    3891085/311992186885373952*J2^17*J4^2*J6^3*J10^3 -
    25/623984373770747904*J2^17*J4*J6^7*J10 -
    2919445/34665798542819328*J2^17*J4*J6^2*J10^4 -
    335/415989582513831936*J2^17*J6^6*J10^2 -
    54485/1444408272617472*J2^17*J6*J10^5 -
    59885/2046980738154938499072*J2^16*J4^13*J6 -
    202295/606512811305166962688*J2^16*J4^12*J10 +
    597775/909769216957750444032*J2^16*J4^10*J6^3 -
    3302555/101085468550861160448*J2^16*J4^9*J6^2*J10 -
    25739815/6317841784428822528*J2^16*J4^8*J6*J10^2 +
    89225/25271367137715290112*J2^16*J4^7*J6^5 -
    5631901145/101085468550861160448*J2^16*J4^7*J10^3 +
    50206915/134780624734481547264*J2^16*J4^6*J6^4*J10 +
    5588545/467988280328060928*J2^16*J4^5*J6^3*J10^2 +
    9295/33695156183620386816*J2^16*J4^4*J6^7 +
    38469575/623984373770747904*J2^16*J4^4*J6^2*J10^3 +
    481685/14975624970497949696*J2^16*J4^3*J6^6*J10 -
    227889425/103997395628457984*J2^16*J4^3*J6*J10^4 +
    275075/207994791256915968*J2^16*J4^2*J6^5*J10^2 -
    553359395/34665798542819328*J2^16*J4^2*J10^5 +
    5/14975624970497949696*J2^16*J4*J6^9 +
    2271065/103997395628457984*J2^16*J4*J6^4*J10^3 +
    25/1663958330055327744*J2^16*J6^8*J10 +
    35855/320979616137216*J2^16*J6^3*J10^4 -
    84575/16375845905239507992576*J2^15*J4^15 +
    4289915/5458615301746502664192*J2^15*J4^12*J6^2 +
    4482875/101085468550861160448*J2^15*J4^11*J6*J10 -
    113650915/202170937101722320896*J2^15*J4^10*J10^2 -
    5238095/606512811305166962688*J2^15*J4^9*J6^4 -
    4431715/101085468550861160448*J2^15*J4^8*J6^3*J10 +
    381764435/8423789045905096704*J2^15*J4^7*J6^2*J10^2 -
    1458635/101085468550861160448*J2^15*J4^6*J6^6 +
    25060184695/16847578091810193408*J2^15*J4^6*J6*J10^3 -
    775255/467988280328060928*J2^15*J4^5*J6^5*J10 +
    7245399055/935976560656121856*J2^15*J4^5*J10^4 -
    919975/14624633760251904*J2^15*J4^4*J6^4*J10^2 -
    39445/89853749822987698176*J2^15*J4^3*J6^8 -
    109331005/155996093442686976*J2^15*J4^3*J6^3*J10^3 -
    18485/415989582513831936*J2^15*J4^2*J6^7*J10 +
    415595905/69331597085638656*J2^15*J4^2*J6^2*J10^4 -
    100645/69331597085638656*J2^15*J4*J6^6*J10^2 +
    17783485/160489808068608*J2^15*J4*J6*J10^5 -
    1/9983749980331966464*J2^15*J6^10 - 129475/8666449635704832*J2^15*J6^5*J10^\
    3 + 9057115/80244904034304*J2^15*J10^6 +
    14735/50542734275430580224*J2^14*J4^14*J6 +
    7813025/606512811305166962688*J2^14*J4^13*J10 -
    5119855/454884608478875222016*J2^14*J4^11*J6^3 -
    258067835/202170937101722320896*J2^14*J4^10*J6^2*J10 -
    1156502125/101085468550861160448*J2^14*J4^9*J6*J10^2 +
    7206185/101085468550861160448*J2^14*J4^8*J6^5 +
    20056791175/25271367137715290112*J2^14*J4^8*J10^3 +
    421301675/134780624734481547264*J2^14*J4^7*J6^4*J10 -
    1331415575/5615859363936731136*J2^14*J4^6*J6^3*J10^2 +
    480355/11231718727873462272*J2^14*J4^5*J6^7 -
    56112130475/3743906242624487424*J2^14*J4^5*J6^2*J10^3 +
    37366975/7487812485248974848*J2^14*J4^4*J6^6*J10 -
    7699227325/38999023360671744*J2^14*J4^4*J6*J10^4 +
    124393475/623984373770747904*J2^14*J4^3*J6^5*J10^2 -
    2142403315/51998697814228992*J2^14*J4^3*J10^5 +
    3475/7487812485248974848*J2^14*J4^2*J6^9 +
    64746275/23110532361879552*J2^14*J4^2*J6^4*J10^3 +
    9875/277326388342554624*J2^14*J4*J6^8*J10 -
    82825/962938848411648*J2^14*J4*J6^3*J10^4 +
    11725/17332899271409664*J2^14*J6^7*J10^2 -
    1192115/7522959753216*J2^14*J6^2*J10^5 +
    3142325/196510150862874095910912*J2^13*J4^16 -
    2004995/303256405652583481344*J2^13*J4^13*J6^2 -
    4486595/6317841784428822528*J2^13*J4^12*J6*J10 -
    2310539455/202170937101722320896*J2^13*J4^11*J10^2 +
    59567165/606512811305166962688*J2^13*J4^10*J6^4 +
    1777925825/101085468550861160448*J2^13*J4^9*J6^3*J10 +
    4518949525/7487812485248974848*J2^13*J4^8*J6^2*J10^2 -
    81524065/202170937101722320896*J2^13*J4^7*J6^6 -
    586280875/65810851921133568*J2^13*J4^7*J6*J10^3 -
    649001135/22463437455746924544*J2^13*J4^6*J6^5*J10 -
    641831840075/1871953121312243712*J2^13*J4^6*J10^4 +
    3159087775/7487812485248974848*J2^13*J4^5*J6^4*J10^2 -
    2738575/29951249940995899392*J2^13*J4^4*J6^8 +
    69090679225/935976560656121856*J2^13*J4^4*J6^3*J10^3 -
    6307225/623984373770747904*J2^13*J4^3*J6^7*J10 +
    167854265725/103997395628457984*J2^13*J4^3*J6^2*J10^4 -
    52465175/138663194171277312*J2^13*J4^2*J6^6*J10^2 +
    3053671735/481469424205824*J2^13*J4^2*J6*J10^5 -
    1465/4991874990165983232*J2^13*J4*J6^10 -
    14600375/2888816545234944*J2^13*J4*J6^5*J10^3 -
    2289689465/80244904034304*J2^13*J4*J10^6 -
    875/69331597085638656*J2^13*J6^9*J10 -
    11384975/962938848411648*J2^13*J6^4*J10^4 -
    33350605/32751691810479015985152*J2^12*J4^15*J6 -
    223549535/3639076867831001776128*J2^12*J4^14*J10 +
    12461405/151628202826291740672*J2^12*J4^12*J6^3 +
    1488735305/101085468550861160448*J2^12*J4^11*J6^2*J10 +
    8397723055/12635683568857645056*J2^12*J4^10*J6*J10^2 -
    338905/623984373770747904*J2^12*J4^9*J6^5 +
    346034714005/101085468550861160448*J2^12*J4^9*J10^3 -
    708056425/4991874990165983232*J2^12*J4^8*J6^4*J10 -
    7959588925/935976560656121856*J2^12*J4^7*J6^3*J10^2 +
    54772355/33695156183620386816*J2^12*J4^6*J6^7 -
    331049238025/5615859363936731136*J2^12*J4^6*J6^2*J10^3 +
    2182270775/14975624970497949696*J2^12*J4^5*J6^6*J10 +
    57586589825/11555266180939776*J2^12*J4^5*J6*J10^4 +
    1001007325/623984373770747904*J2^12*J4^4*J6^5*J10^2 +
    5990358544085/103997395628457984*J2^12*J4^4*J10^5 +
    2062975/14975624970497949696*J2^12*J4^3*J6^9 -
    57380170825/311992186885373952*J2^12*J4^3*J6^4*J10^3 +
    2444875/184884258895036416*J2^12*J4^2*J6^8*J10 -
    49183149625/8666449635704832*J2^12*J4^2*J6^3*J10^4 +
    6892975/17332899271409664*J2^12*J4*J6^7*J10^2 -
    9579089485/240734712102912*J2^12*J4*J6^2*J10^5 +
    35/415989582513831936*J2^12*J6^11 + 2509325/722204136308736*J2^12*J6^6*J10^\
    3 + 267614075/6687075336192*J2^12*J6*J10^6 -
    7055195/196510150862874095910912*J2^11*J4^17 +
    177099755/7278153735662003552256*J2^11*J4^14*J6^2 +
    1030539235/303256405652583481344*J2^11*J4^13*J6*J10 +
    18139046425/202170937101722320896*J2^11*J4^12*J10^2 -
    125884375/202170937101722320896*J2^11*J4^11*J6^4 -
    16264474045/101085468550861160448*J2^11*J4^10*J6^3*J10 -
    214837859575/16847578091810193408*J2^11*J4^9*J6^2*J10^2 +
    181523755/101085468550861160448*J2^11*J4^8*J6^6 -
    1609368822845/5615859363936731136*J2^11*J4^8*J6*J10^3 +
    225176885/311992186885373952*J2^11*J4^7*J6^5*J10 +
    207029120785/311992186885373952*J2^11*J4^7*J10^4 +
    38451643825/623984373770747904*J2^11*J4^6*J6^4*J10^2 -
    47313595/9983749980331966464*J2^11*J4^5*J6^8 +
    673536897325/467988280328060928*J2^11*J4^5*J6^3*J10^3 -
    580202575/1247968747541495808*J2^11*J4^4*J6^7*J10 -
    1203937069525/69331597085638656*J2^11*J4^4*J6^2*J10^4 -
    2275382975/207994791256915968*J2^11*J4^3*J6^6*J10^2 -
    536346617425/722204136308736*J2^11*J4^3*J6*J10^5 -
    462665/3327916660110655488*J2^11*J4^2*J6^10 +
    1668652775/8666449635704832*J2^11*J4^2*J6^5*J10^3 -
    29458186255/10030613004288*J2^11*J4^2*J10^6 -
    701525/69331597085638656*J2^11*J4*J6^9*J10 +
    25195340825/2888816545234944*J2^11*J4*J6^4*J10^4 -
    2062775/11555266180939776*J2^11*J6^8*J10^2 +
    3565916765/60183678025728*J2^11*J6^3*J10^5 +
    41468395/16375845905239507992576*J2^10*J4^16*J6 +
    142350125/1213025622610333925376*J2^10*J4^15*J10 -
    145176985/454884608478875222016*J2^10*J4^13*J6^3 -
    4627695845/67390312367240773632*J2^10*J4^12*J6^2*J10 -
    450249810145/101085468550861160448*J2^10*J4^11*J6*J10^2 +
    292878287/101085468550861160448*J2^10*J4^10*J6^5 -
    3279270646825/50542734275430580224*J2^10*J4^10*J10^3 +
    139521224125/134780624734481547264*J2^10*J4^9*J6^4*J10 +
    227416558525/1871953121312243712*J2^10*J4^8*J6^3*J10^2 -
    71492465/33695156183620386816*J2^10*J4^7*J6^7 +
    19631503766935/3743906242624487424*J2^10*J4^7*J6^2*J10^3 -
    5844634435/2495937495082991616*J2^10*J4^6*J6^6*J10 +
    447726007415/8666449635704832*J2^10*J4^6*J6*J10^4 -
    18316576015/69331597085638656*J2^10*J4^5*J6^5*J10^2 -
    10320636970349/17332899271409664*J2^10*J4^5*J10^5 +
    8286025/831979165027663872*J2^10*J4^4*J6^9 -
    5960525559725/623984373770747904*J2^10*J4^4*J6^4*J10^3 +
    804298825/831979165027663872*J2^10*J4^3*J6^8*J10 -
    209813423875/4333224817852416*J2^10*J4^3*J6^3*J10^4 +
    462378475/17332899271409664*J2^10*J4^2*J6^7*J10^2 +
    163553831225/60183678025728*J2^10*J4^2*J6^2*J10^5 +
    3905/46221064723759104*J2^10*J4*J6^11 +
    103032725/4333224817852416*J2^10*J4*J6^6*J10^3 +
    179793407575/6687075336192*J2^10*J4*J6*J10^6 +
    9955/2888816545234944*J2^10*J6^10*J10 -
    1093825675/240734712102912*J2^10*J6^5*J10^4 +
    17858915/3057647616*J2^10*J10^7 + 5926945/65503383620958031970304*J2^9*J4^1\
    8 - 657831115/10917230603493005328384*J2^9*J4^15*J6^2 -
    1678446545/202170937101722320896*J2^9*J4^14*J6*J10 -
    19073682215/101085468550861160448*J2^9*J4^13*J10^2 +
    3251393075/1213025622610333925376*J2^9*J4^12*J6^4 +
    74142976925/101085468550861160448*J2^9*J4^11*J6^3*J10 +
    5161261666525/67390312367240773632*J2^9*J4^10*J6^2*J10^2 -
    1403449315/202170937101722320896*J2^9*J4^9*J6^6 +
    3127778597575/1052973630738137088*J2^9*J4^9*J6*J10^3 -
    1090673825/277326388342554624*J2^9*J4^8*J6^5*J10 +
    11379181084475/467988280328060928*J2^9*J4^8*J10^4 -
    1626925273225/2495937495082991616*J2^9*J4^7*J6^4*J10^2 -
    951699595/89853749822987698176*J2^9*J4^6*J6^8 -
    40085723009755/935976560656121856*J2^9*J4^6*J6^3*J10^3 +
    104206645/23110532361879552*J2^9*J4^5*J6^7*J10 -
    35081172060265/34665798542819328*J2^9*J4^5*J6^2*J10^4 +
    96217584275/138663194171277312*J2^9*J4^4*J6^6*J10^2 -
    186701475325/160489808068608*J2^9*J4^4*J6*J10^5 -
    2728055/184884258895036416*J2^9*J4^3*J6^10 +
    410368855075/12999674453557248*J2^9*J4^3*J6^5*J10^3 +
    8520803685575/80244904034304*J2^9*J4^3*J10^6 -
    88571725/69331597085638656*J2^9*J4^2*J6^9*J10 +
    25521647875/60183678025728*J2^9*J4^2*J6^4*J10^4 -
    364280575/11555266180939776*J2^9*J4*J6^8*J10^2 -
    135671900735/60183678025728*J2^9*J4*J6^3*J10^5 -
    3245/138663194171277312*J2^9*J6^12 - 49882775/361102068154368*J2^9*J6^7*J10^3 - 208454827795/4458050224128*J2^9*J6^2*J10^6 -
    17710205/3639076867831001776128*J2^8*J4^17*J6 -
    170311705/606512811305166962688*J2^8*J4^16*J10 +
    57581975/75814101413145870336*J2^8*J4^14*J6^3 +
    71976947705/404341874203444641792*J2^8*J4^13*J6^2*J10 +
    307130319305/25271367137715290112*J2^8*J4^12*J6*J10^2 -
    3171810695/202170937101722320896*J2^8*J4^11*J6^5 +
    4553424114355/25271367137715290112*J2^8*J4^11*J10^3 -
    642126758575/134780624734481547264*J2^8*J4^10*J6^4*J10 -
    1858987245175/2807929681968365568*J2^8*J4^9*J6^3*J10^2 -
    2050295/415989582513831936*J2^8*J4^8*J6^7 -
    26928544514035/623984373770747904*J2^8*J4^8*J6^2*J10^3 +
    11876354485/1663958330055327744*J2^8*J4^7*J6^6*J10 -
    83727363317195/77998046721343488*J2^8*J4^7*J6*J10^4 +
    136864153205/69331597085638656*J2^8*J4^6*J6^5*J10^2 -
    55015538605165/12999674453557248*J2^8*J4^6*J10^5 +
    994138145/14975624970497949696*J2^8*J4^5*J6^9 +
    6379581123655/34665798542819328*J2^8*J4^5*J6^4*J10^3 -
    205689125/61628086298345472*J2^8*J4^4*J6^8*J10 +
    6611109756425/962938848411648*J2^8*J4^4*J6^3*J10^4 -
    1041621275/962938848411648*J2^8*J4^3*J6^7*J10^2 +
    9221801396315/120367356051456*J2^8*J4^3*J6^2*J10^5 +
    2032595/138663194171277312*J2^8*J4^2*J6^11 -
    20199604625/361102068154368*J2^8*J4^2*J6^6*J10^3 -
    980309649065/2229025112064*J2^8*J4^2*J6*J10^6 +
    11306185/11555266180939776*J2^8*J4*J6^10*J10 -
    71195290525/80244904034304*J2^8*J4*J6^5*J10^4 -
    2456327465/509607936*J2^8*J4*J10^7 + 14488525/962938848411648*J2^8*J6^9*J10\
    ^2 - 53068647115/26748301344768*J2^8*J6^4*J10^5 -
    97721225/589530452588622287732736*J2^7*J4^19 +
    77280955/808683748406889283584*J2^7*J4^16*J6^2 +
    401082475/25271367137715290112*J2^7*J4^15*J6*J10 +
    17521942625/50542734275430580224*J2^7*J4^14*J10^2 -
    269170525/44926874911493849088*J2^7*J4^13*J6^4 -
    196363582915/101085468550861160448*J2^7*J4^12*J6^3*J10 -
    2495420303885/11231718727873462272*J2^7*J4^11*J6^2*J10^2 +
    27352863775/404341874203444641792*J2^7*J4^10*J6^6 -
    41535822705745/4211894522952548352*J2^7*J4^10*J6*J10^3 +
    112912940395/5615859363936731136*J2^7*J4^9*J6^5*J10 -
    24534244386475/233994140164030464*J2^7*J4^9*J10^4 +
    450377637325/138663194171277312*J2^7*J4^8*J6^4*J10^2 +
    359060705/3327916660110655488*J2^7*J4^7*J6^8 +
    23011403017135/77998046721343488*J2^7*J4^7*J6^3*J10^3 +
    939357605/138663194171277312*J2^7*J4^6*J6^7*J10 +
    167754322430405/12999674453557248*J2^7*J4^6*J6^2*J10^4 -
    62032957835/23110532361879552*J2^7*J4^5*J6^6*J10^2 +
    383897093465/1880739938304*J2^7*J4^5*J6*J10^5 -
    1893075305/9983749980331966464*J2^7*J4^4*J6^10 -
    1207652881345/2888816545234944*J2^7*J4^4*J6^5*J10^3 +
    3147370518275/20061226008576*J2^7*J4^4*J10^6 -
    67236725/11555266180939776*J2^7*J4^3*J6^9*J10 -
    6938974448525/320979616137216*J2^7*J4^3*J6^4*J10^4 +
    46448575/53496602689536*J2^7*J4^2*J6^8*J10^2 -
    1014823107715/2507653251072*J2^7*J4^2*J6^3*J10^5 -
    1217515/138663194171277312*J2^7*J4*J6^12 +
    5971766575/120367356051456*J2^7*J4*J6^7*J10^3 -
    922936284955/743008370688*J2^7*J4*J6^2*J10^6 -
    319475/962938848411648*J2^7*J6^11*J10 +
    10627402625/17832200896512*J2^7*J6^6*J10^4 +
    564723115/42467328*J2^7*J6*J10^7 + 290561195/49127537715718523977728*J2^6*J\
    4^18*J6 + 395279855/682326912718312833024*J2^6*J4^17*J10 -
    37553105/37907050706572935168*J2^6*J4^15*J6^3 -
    58594515335/202170937101722320896*J2^6*J4^14*J6^2*J10 -
    548049076735/25271367137715290112*J2^6*J4^13*J6*J10^2 +
    3242504615/101085468550861160448*J2^6*J4^12*J6^5 -
    3045835222015/12635683568857645056*J2^6*J4^12*J10^3 +
    289809483365/22463437455746924544*J2^6*J4^11*J6^4*J10 +
    68917351145/34665798542819328*J2^6*J4^10*J6^3*J10^2 -
    3764590565/16847578091810193408*J2^6*J4^9*J6^7 +
    25697250728275/175495605123022848*J2^6*J4^9*J6^2*J10^3 -
    142426398965/2495937495082991616*J2^6*J4^8*J6^6*J10 +
    30313834928725/6499837226778624*J2^6*J4^8*J6*J10^4 -
    39818523625/4333224817852416*J2^6*J4^7*J6^5*J10^2 +
    59563590140135/1624959306694656*J2^6*J4^7*J10^5 -
    1099960375/2495937495082991616*J2^6*J4^6*J6^9 -
    6788988417685/6499837226778624*J2^6*J4^6*J6^4*J10^3 -
    2333876585/30814043149172736*J2^6*J4^5*J6^8*J10 -
    71954029228555/1083306204463104*J2^6*J4^5*J6^3*J10^4 -
    1344219925/641959232274432*J2^6*J4^4*J6^7*J10^2 -
    116917543539425/60183678025728*J2^6*J4^4*J6^2*J10^5 +
    69273355/207994791256915968*J2^6*J4^3*J6^11 +
    142623099805/361102068154368*J2^6*J4^3*J6^6*J10^3 -
    29842684700375/1671768834048*J2^6*J4^3*J6*J10^6 +
    5749055/320979616137216*J2^6*J4^2*J6^10*J10 +
    2547584064215/80244904034304*J2^6*J4^2*J6^5*J10^4 +
    3671295025/127401984*J2^6*J4^2*J10^7 -
    54677125/320979616137216*J2^6*J4*J6^9*J10^2 +
    3221277557785/4458050224128*J2^6*J4*J6^4*J10^5 +
    27745/11555266180939776*J2^6*J6^13 - 5283546775/320979616137216*J2^6*J6^8*J\
    10^3 + 778622396755/185752092672*J2^6*J6^3*J10^6 +
    50160613/294765226294311143866368*J2^5*J4^20 -
    308959705/3639076867831001776128*J2^5*J4^17*J6^2 -
    8625757745/454884608478875222016*J2^5*J4^16*J6*J10 -
    62700622345/75814101413145870336*J2^5*J4^15*J10^2 +
    1261422785/202170937101722320896*J2^5*J4^14*J6^4 +
    67033945415/25271367137715290112*J2^5*J4^13*J6^3*J10 +
    760354401265/2105947261476274176*J2^5*J4^12*J6^2*J10^2 -
    24538858225/202170937101722320896*J2^5*J4^11*J6^6 +
    2942093255245/175495605123022848*J2^5*J4^11*J6*J10^3 -
    8860936925/155996093442686976*J2^5*J4^10*J6^5*J10 +
    1165793969005/9749755840167936*J2^5*J4^10*J10^4 -
    305046453775/29249267520503808*J2^5*J4^9*J6^4*J10^2 +
    2889030545/4991874990165983232*J2^5*J4^8*J6^8 -
    14807425561595/14624633760251904*J2^5*J4^8*J6^3*J10^3 +
    11674164215/103997395628457984*J2^5*J4^7*J6^7*J10 -
    713282031005/13374150672384*J2^5*J4^7*J6^2*J10^4 +
    230277567835/17332899271409664*J2^5*J4^6*J6^6*J10^2 -
    14320901230675/11284439629824*J2^5*J4^6*J6*J10^5 +
    21305857/20542695432781824*J2^5*J4^5*J6^10 +
    628881708185/361102068154368*J2^5*J4^5*J6^5*J10^3 -
    9195807799495/1253826625536*J2^5*J4^5*J10^6 +
    4825446775/23110532361879552*J2^5*J4^4*J6^9*J10 +
    111973284312775/722204136308736*J2^5*J4^4*J6^4*J10^4 +
    18377139325/1283918464548864*J2^5*J4^3*J6^8*J10^2 +
    102076934826385/15045919506432*J2^5*J4^3*J6^3*J10^5 -
    399485/1083306204463104*J2^5*J4^2*J6^12 +
    3706799105/20061226008576*J2^5*J4^2*J6^7*J10^3 +
    1407550057615/11609505792*J2^5*J4^2*J6^2*J10^6 -
    6008485/320979616137216*J2^5*J4*J6^11*J10 -
    148745047885/8916100448256*J2^5*J4*J6^6*J10^4 +
    430718135/884736*J2^5*J4*J6*J10^7 - 83888705/641959232274432*J2^5*J6^10*J10\
    ^2 - 410804828897/1114512556032*J2^5*J6^5*J10^5 -
    265995805/221184*J2^5*J10^8 - 95937515/24563768857859261988864*J2^4*J4^19*J\
    6 - 28392425/50542734275430580224*J2^4*J4^18*J10 +
    583521185/909769216957750444032*J2^4*J4^16*J6^3 +
    9080735605/37907050706572935168*J2^4*J4^15*J6^2*J10 +
    155046746225/6317841784428822528*J2^4*J4^14*J6*J10^2 -
    1283458295/50542734275430580224*J2^4*J4^13*J6^5 +
    9169383425/14624633760251904*J2^4*J4^13*J10^3 -
    59672584525/4211894522952548352*J2^4*J4^12*J6^4*J10 -
    82510597325/29249267520503808*J2^4*J4^11*J6^3*J10^2 +
    5541288275/16847578091810193408*J2^4*J4^10*J6^7 -
    3546703925125/14624633760251904*J2^4*J4^10*J6^2*J10^3 +
    40445174215/233994140164030464*J2^4*J4^9*J6^6*J10 -
    6585768571775/812479653347328*J2^4*J4^9*J6*J10^4 +
    37896690385/1083306204463104*J2^4*J4^8*J6^5*J10^2 -
    91263683275/1880739938304*J2^4*J4^8*J10^5 -
    4404784975/3743906242624487424*J2^4*J4^7*J6^9 +
    150693131429675/38999023360671744*J2^4*J4^7*J6^4*J10^3 -
    11415962825/69331597085638656*J2^4*J4^6*J6^8*J10 +
    35556334022825/135413275557888*J2^4*J4^6*J6^3*J10^4 -
    318289225/120367356051456*J2^4*J4^5*J6^7*J10^2 +
    77826398543315/7522959753216*J2^4*J4^5*J6^2*J10^5 -
    71408785/46221064723759104*J2^4*J4^4*J6^11 -
    84506608775/361102068154368*J2^4*J4^4*J6^6*J10^3 +
    19272729452195/104485552128*J2^4*J4^4*J6*J10^6 -
    603751975/1925877696823296*J2^4*J4^3*J6^10*J10 -
    6818953790825/60183678025728*J2^4*J4^3*J6^5*J10^4 +
    8938834135/11943936*J2^4*J4^3*J10^7 - 271585225/11888133931008*J2^4*J4^2*J6^9*J10^2 - 3142718425975/371504185344*J2^4*J4^2*J6^4*J10^5 +
    2752805/11555266180939776*J2^4*J4*J6^13 -
    35380986635/53496602689536*J2^4*J4*J6^8*J10^3 -
    2522992192025/11609505792*J2^4*J4*J6^3*J10^6 +
    9582965/1283918464548864*J2^4*J6^12*J10 -
    2513525915/2229025112064*J2^4*J6^7*J10^4 - 705418025/442368*J2^4*J6^2*J10^7
    - 241915/2729307650873251332096*J2^3*J4^21 +
    18878425/511745184538734624768*J2^3*J4^18*J6^2 +
    3668665/350991210246045696*J2^3*J4^17*J6*J10 +
    257227565/350991210246045696*J2^3*J4^16*J10^2 -
    847496345/303256405652583481344*J2^3*J4^15*J6^4 -
    2395177025/1579460446107205632*J2^3*J4^14*J6^3*J10 -
    278001257225/1052973630738137088*J2^3*J4^13*J6^2*J10^2 +
    3430636265/50542734275430580224*J2^3*J4^12*J6^6 -
    10084336375/609359740010496*J2^3*J4^12*J6*J10^3 +
    2737636535/58498535041007616*J2^3*J4^11*J6^5*J10 -
    16666242025/60183678025728*J2^3*J4^11*J10^4 +
    2855282053525/233994140164030464*J2^3*J4^10*J6^4*J10^2 -
    7080719375/11231718727873462272*J2^3*J4^9*J6^8 +
    22356867309325/14624633760251904*J2^3*J4^9*J6^3*J10^3 -
    397210205/1083306204463104*J2^3*J4^8*J6^7*J10 +
    12732802640225/135413275557888*J2^3*J4^8*J6^2*J10^4 -
    25207029895/320979616137216*J2^3*J4^7*J6^6*J10^2 +
    3082590740075/1253826625536*J2^3*J4^7*J6*J10^5 +
    568857835/311992186885373952*J2^3*J4^6*J6^10 -
    28717208849815/3249918613389312*J2^3*J4^6*J6^5*J10^3 +
    673463097925/46438023168*J2^3*J4^6*J10^6 +
    921439525/4333224817852416*J2^3*J4^5*J6^9*J10 -
    6371405353325/10030613004288*J2^3*J4^5*J6^4*J10^4 -
    2054428925/106993205379072*J2^3*J4^4*J6^8*J10^2 -
    118087586944225/3761479876608*J2^3*J4^4*J6^3*J10^5 +
    64014545/46221064723759104*J2^3*J4^3*J6^12 -
    108598570345/30091839012864*J2^3*J4^3*J6^7*J10^3 -
    16185693113915/17414258688*J2^3*J4^3*J6^2*J10^6 +
    21602885/80244904034304*J2^3*J4^2*J6^11*J10 -
    332027176135/2507653251072*J2^3*J4^2*J6^6*J10^4 -
    1302671785/110592*J2^3*J4^2*J6*J10^7 +
    5148031205/320979616137216*J2^3*J4*J6^10*J10^2 +
    17349194345/34828517376*J2^3*J4*J6^5*J10^5 - 197005565/6912*J2^3*J4*J10^8 -
    531095/7703510787293184*J2^3*J6^14 + 4898672755/13374150672384*J2^3*J6^9*J1\
    0^3 + 54861048725/967458816*J2^3*J6^4*J10^6 +
    89005/75814101413145870336*J2^2*J4^20*J6 +
    860335/4211894522952548352*J2^2*J4^19*J10 -
    59149475/341163456359156416512*J2^2*J4^17*J6^3 -
    17946215/233994140164030464*J2^2*J4^16*J6^2*J10 -
    100166435/9749755840167936*J2^2*J4^15*J6*J10^2 +
    180266105/25271367137715290112*J2^2*J4^14*J6^5 -
    1973725/4231664861184*J2^2*J4^14*J10^3 +
    21766282925/4211894522952548352*J2^2*J4^13*J6^4*J10 +
    28992191675/21936950640377856*J2^2*J4^12*J6^3*J10^2 -
    81515215/701982420492091392*J2^2*J4^11*J6^7 +
    38734045625/270826551115776*J2^2*J4^11*J6^2*J10^3 -
    11167343425/116997070082015232*J2^2*J4^10*J6^6*J10 +
    3473742775/557256278016*J2^2*J4^10*J6*J10^4 -
    596713646125/19499511680335872*J2^2*J4^9*J6^5*J10^2 +
    3435069065/46438023168*J2^2*J4^9*J10^5 +
    764606275/935976560656121856*J2^2*J4^8*J6^9 -
    16154662087775/3249918613389312*J2^2*J4^8*J6^4*J10^3 +
    3038791345/5777633090469888*J2^2*J4^7*J6^8*J10 -
    2472688741075/5642219814912*J2^2*J4^7*J6^3*J10^4 +
    85925444665/722204136308736*J2^2*J4^6*J6^7*J10^2 -
    5686160792525/278628139008*J2^2*J4^6*J6^2*J10^5 -
    34936625/17332899271409664*J2^2*J4^5*J6^11 +
    6996607550935/541653102231552*J2^2*J4^5*J6^6*J10^3 -
    139324198375/322486272*J2^2*J4^5*J6*J10^6 -
    766122295/2888816545234944*J2^2*J4^4*J6^10*J10 +
    73691715125/92876046336*J2^2*J4^4*J6^5*J10^4 -
    2506906075/995328*J2^2*J4^4*J10^7 + 4901304575/240734712102912*J2^2*J4^3*J6\
    ^9*J10^2 + 3602021134375/104485552128*J2^2*J4^3*J6^4*J10^5 -
    723635/1283918464548864*J2^2*J4^2*J6^13 +
    64509461635/13374150672384*J2^2*J4^2*J6^8*J10^3 +
    1769098788965/1451188224*J2^2*J4^2*J6^3*J10^6 -
    76187045/641959232274432*J2^2*J4*J6^12*J10 +
    48404042495/208971104256*J2^2*J4*J6^7*J10^4 +
    355103065/13824*J2^2*J4*J6^2*J10^7 - 105168815/26748301344768*J2^2*J6^11*J1\
    0^2 + 42699086165/17414258688*J2^2*J6^6*J10^5 + 6244315/36*J2^2*J6*J10^8 +
    155/8423789045905096704*J2*J4^22 - 145915/25271367137715290112*J2*J4^19*J6^\
    2 - 629885/350991210246045696*J2*J4^18*J6*J10 -
    460475/3249918613389312*J2*J4^17*J10^2 +
    90950645/227442304239437611008*J2*J4^16*J6^4 +
    14899915/58498535041007616*J2*J4^15*J6^3*J10 +
    83011675/1624959306694656*J2*J4^14*J6^2*J10^2 -
    252778655/25271367137715290112*J2*J4^13*J6^6 +
    196750975/45137758519296*J2*J4^13*J6*J10^3 -
    3218305495/350991210246045696*J2*J4^12*J6^5*J10 +
    628075/4353564672*J2*J4^12*J10^4 - 23100247525/7312316880125952*J2*J4^11*J6\
    ^4*J10^2 + 108708665/935976560656121856*J2*J4^10*J6^8 -
    68240284025/135413275557888*J2*J4^10*J6^3*J10^3 +
    1087412755/9749755840167936*J2*J4^9*J6^7*J10 -
    21465017525/557256278016*J2*J4^9*J6^2*J10^4 +
    23020532305/541653102231552*J2*J4^8*J6^6*J10^2 -
    9842990765/7739670528*J2*J4^8*J6*J10^5 -
    201044465/311992186885373952*J2*J4^7*J6^10 +
    1138696356985/135413275557888*J2*J4^7*J6^5*J10^3 -
    19824485/1679616*J2*J4^7*J10^6 - 668892185/1444408272617472*J2*J4^6*J6^9*J10 + 14197648552675/15045919506432*J2*J4^6*J6^4*J10^4 -
    4579602865/40122452017152*J2*J4^5*J6^8*J10^2 +
    531408333095/8707129344*J2*J4^5*J6^3*J10^5 +
    48614135/34665798542819328*J2*J4^4*J6^12 -
    570702034625/45137758519296*J2*J4^4*J6^7*J10^3 +
    58259185045/26873856*J2*J4^4*J6^2*J10^6 +
    60384545/240734712102912*J2*J4^3*J6^11*J10 -
    394023478625/626913312768*J2*J4^3*J6^6*J10^4 +
    188465815/5184*J2*J4^3*J6*J10^7 + 36611125/10030613004288*J2*J4^2*J6^10*J10^2 - 83152412785/8707129344*J2*J4^2*J6^5*J10^5 + 5074045/27*J2*J4^2*J10^8 -
    129175/1283918464548864*J2*J4*J6^14 - 4265293535/2507653251072*J2*J4*J6^9*J10^3 + 8684313955/60466176*J2*J4*J6^4*J10^6 +
    987215/53496602689536*J2*J6^13*J10 - 6355789555/69657034752*J2*J6^8*J10^4 +
    68015/27*J2*J6^3*J10^7 - 65/701982420492091392*J4^21*J6 -
    365/38999023360671744*J4^20*J10 + 67075/6317841784428822528*J4^18*J6^3 +
    246005/58498535041007616*J4^17*J6^2*J10 +
    168755/270826551115776*J4^16*J6*J10^2 -
    6967087/18953525353286467584*J4^15*J6^5 + 309695/10030613004288*J4^15*J10^3
    - 4125425/12999674453557248*J4^14*J6^4*J10 -
    17737925/203119913336832*J4^13*J6^3*J10^2 +
    12645485/2105947261476274176*J4^12*J6^7 -
    328303675/30091839012864*J4^12*J6^2*J10^3 +
    21933035/3249918613389312*J4^11*J6^6*J10 -
    31231025/46438023168*J4^11*J6*J10^4 + 1803495515/609359740010496*J4^10*J6^5\
    *J10^2 - 552371/31850496*J4^10*J10^5 - 12156145/233994140164030464*J4^9*J6^9
    + 57181103725/90275517038592*J4^9*J6^4*J10^3 -
    27791315/481469424205824*J4^8*J6^8*J10 +
    9944718475/139314069504*J4^8*J6^3*J10^4 -
    1164943495/45137758519296*J4^7*J6^7*J10^2 +
    84216365/20155392*J4^7*J6^2*J10^5 + 6086275/25999348907114496*J4^6*J6^11 -
    1639668266545/270826551115776*J4^6*J6^6*J10^3 +
    125852335/1119744*J4^6*J6*J10^6 + 5076415/26748301344768*J4^5*J6^10*J10 -
    256428969485/313456656384*J4^5*J6^5*J10^4 + 1599635/1728*J4^5*J10^7 +
    535200275/10030613004288*J4^4*J6^9*J10^2 -
    190626135935/2902376448*J4^4*J6^4*J10^5 -
    1321685/2888816545234944*J4^3*J6^13 + 822458585/117546246144*J4^3*J6^8*J10^3 - 2592155345/839808*J4^3*J6^3*J10^6 -
    2027255/17832200896512*J4^2*J6^12*J10 +
    7826892805/17414258688*J4^2*J6^7*J10^4 - 1260455/16*J4^2*J6^2*J10^7 -
    18624205/1671768834048*J4*J6^11*J10^2 + 13874748025/1088391168*J4*J6^6*J10^5
    - 8119615/9*J4*J6*J10^8 + 44287/320979616137216*J6^15 -
    180395645/417942208512*J6^10*J10^3 + 32211595/314928*J6^5*J10^6 -
    2708220*J10^9;

// Invariant DA
// (12,34)^8(12,56)^7(34)^2(56)^4(34,56)^6/D^3

DA:=-1/46656*J2^4*J4^4*J6 + 5/7776*J2^4*J4^3*J10 + 1/27648*J2^3*J4^6 +
    1/3888*J2^3*J4^3*J6^2 + 1/648*J2^3*J4^2*J6*J10 - 71/432*J2^3*J4*J10^2 -
    119/373248*J2^2*J4^5*J6 - 6163/124416*J2^2*J4^4*J10 - 1/864*J2^2*J4^2*J6^3 -
    23/864*J2^2*J4*J6^2*J10 + 7/16*J2^2*J6*J10^2 - 1/27648*J2*J4^7 +
    233/248832*J2*J4^4*J6^2 + 2945/10368*J2*J4^3*J6*J10 + 7955/432*J2*J4^2*J10^2
    + 1/432*J2*J4*J6^4 + 7/144*J2*J6^3*J10 + 23/186624*J4^6*J6 +
    731/31104*J4^5*J10 - 19/20736*J4^3*J6^3 - 365/864*J4^2*J6^2*J10 -
    431/9*J4*J6*J10^2 - 1/576*J6^5 - 1520*J10^3;

// Invariant DB
// (12,34)^8(12,56)^7(34,56)^7(56)^2/D^3

DB:=1/93312*J2^5*J4^5 - 1/11664*J2^4*J4^4*J6 - 71/7776*J2^4*J4^3*J10 -
    89/373248*J2^3*J4^6 + 1/15552*J2^3*J4^3*J6^2 + 61/1296*J2^3*J4^2*J6*J10 +
    1471/864*J2^3*J4*J10^2 + 467/186624*J2^2*J4^5*J6 + 14429/62208*J2^2*J4^4*J10
    + 1/864*J2^2*J4^2*J6^3 - 31/864*J2^2*J4*J6^2*J10 - 73/24*J2^2*J6*J10^2 -
    389/1492992*J2*J4^7 - 1067/124416*J2*J4^4*J6^2 - 1915/1296*J2*J4^3*J6*J10 -
    3283/54*J2*J4^2*J10^2 - 13/3456*J2*J4*J6^4 - 5/72*J2*J6^3*J10 +
    313/373248*J4^6*J6 + 1153/7776*J4^5*J10 + 25/2592*J4^3*J6^3 +
    61/27*J4^2*J6^2*J10 + 1412/9*J4*J6*J10^2 + 1/288*J6^5 + 2720*J10^3;

// Invariant DC
// (12,34)^(18)(34)^10(12,56)^17(34,56)^12(56)^12/D^7

DC:=1/60183678025728*J2^11*J4^12 - 17/30091839012864*J2^10*J4^11*J6 -
    827/30091839012864*J2^10*J4^10*J10 - 5/60183678025728*J2^9*J4^13 +
    175/20061226008576*J2^9*J4^10*J6^2 + 1955/2507653251072*J2^9*J4^9*J6*J10 +
    4823/278628139008*J2^9*J4^8*J10^2 + 35/15045919506432*J2^8*J4^12*J6 +
    7213/30091839012864*J2^8*J4^11*J10 - 5/61917364224*J2^8*J4^9*J6^3 -
    2747/278628139008*J2^8*J4^8*J6^2*J10 - 18263/46438023168*J2^8*J4^7*J6*J10^2
    - 2939/573308928*J2^8*J4^6*J10^3 + 5/30091839012864*J2^7*J4^14 -
    145/5015306502144*J2^7*J4^11*J6^2 - 29167/5015306502144*J2^7*J4^10*J6*J10 -
    140617/557256278016*J2^7*J4^9*J10^2 + 185/371504185344*J2^7*J4^8*J6^4 +
    377/5159780352*J2^7*J4^7*J6^3*J10 + 119849/30958682112*J2^7*J4^6*J6^2*J10^2
    + 1175/13436928*J2^7*J4^5*J6*J10^3 + 3637037/5159780352*J2^7*J4^4*J10^4 -
    55/15045919506432*J2^6*J4^13*J6 - 16937/30091839012864*J2^6*J4^12*J10 +
    175/835884417024*J2^6*J4^10*J6^3 + 205975/3343537668096*J2^6*J4^9*J6^2*J10 +
    78787/15479341056*J2^6*J4^8*J6*J10^2 - 133/61917364224*J2^6*J4^7*J6^5 +
    1292107/10319560704*J2^6*J4^7*J10^3 - 21707/61917364224*J2^6*J4^6*J6^4*J10 -
    27767/1289945088*J2^6*J4^5*J6^3*J10^2 -
    176345/286654464*J2^6*J4^4*J6^2*J10^3 - 6900043/859963392*J2^6*J4^3*J6*J10^4
    - 1175911/31850496*J2^6*J4^2*J10^5 - 5/30091839012864*J2^5*J4^15 +
    115/3343537668096*J2^5*J4^12*J6^2 + 8851/835884417024*J2^5*J4^11*J6*J10 +
    139793/185752092672*J2^5*J4^10*J10^2 - 1085/1114512556032*J2^5*J4^9*J6^4 -
    103691/278628139008*J2^5*J4^8*J6^3*J10 -
    451273/10319560704*J2^5*J4^7*J6^2*J10^2 + 91/13759414272*J2^5*J4^6*J6^6 -
    1140533/573308928*J2^5*J4^6*J6*J10^3 + 1463/1289945088*J2^5*J4^5*J6^5*J10 -
    13048979/429981696*J2^5*J4^5*J10^4 + 253745/3439853568*J2^5*J4^4*J6^4*J10^2
    + 1345/589824*J2^5*J4^3*J6^3*J10^3 + 2157917/63700992*J2^5*J4^2*J6^2*J10^4 +
    187291/884736*J2^5*J4*J6*J10^5 + 38969/110592*J2^5*J10^6 +
    5/1880739938304*J2^4*J4^14*J6 + 15803/30091839012864*J2^4*J4^13*J10 -
    25/139314069504*J2^4*J4^11*J6^3 - 46169/557256278016*J2^4*J4^10*J6^2*J10 -
    362275/30958682112*J2^4*J4^9*J6*J10^2 + 35/11609505792*J2^4*J4^8*J6^5 -
    430723/859963392*J2^4*J4^8*J10^3 + 520975/371504185344*J2^4*J4^7*J6^4*J10 +
    1069817/5159780352*J2^4*J4^6*J6^3*J10^2 - 25/1719926784*J2^4*J4^5*J6^7 +
    1650251/127401984*J2^4*J4^5*J6^2*J10^3 - 8575/3439853568*J2^4*J4^4*J6^6*J10
    + 49896667/143327232*J2^4*J4^4*J6*J10^4 -
    91139/573308928*J2^4*J4^3*J6^5*J10^2 + 25782713/7962624*J2^4*J4^3*J10^5 -
    298435/63700992*J2^4*J4^2*J6^4*J10^3 - 2997599/47775744*J2^4*J4*J6^3*J10^4 -
    7495/24576*J2^4*J6^2*J10^5 + 5/60183678025728*J2^3*J4^16 -
    85/5015306502144*J2^3*J4^13*J6^2 - 34351/5015306502144*J2^3*J4^12*J6*J10 -
    89269/139314069504*J2^3*J4^11*J10^2 + 625/1114512556032*J2^3*J4^10*J6^4 +
    96169/278628139008*J2^3*J4^9*J6^3*J10 +
    500207/6879707136*J2^3*J4^8*J6^2*J10^2 - 385/61917364224*J2^3*J4^7*J6^6 +
    584167/95551488*J2^3*J4^7*J6*J10^3 - 208999/61917364224*J2^3*J4^6*J6^5*J10 +
    74642783/429981696*J2^3*J4^6*J10^4 - 447553/764411904*J2^3*J4^5*J6^4*J10^2 +
    205/9172942848*J2^3*J4^4*J6^8 - 2107231/47775744*J2^3*J4^4*J6^3*J10^3 +
    697/191102976*J2^3*J4^3*J6^7*J10 - 9102059/5971968*J2^3*J4^3*J6^2*J10^4 +
    79991/382205952*J2^3*J4^2*J6^6*J10^2 - 3728459/165888*J2^3*J4^2*J6*J10^5 +
    26749/5308416*J2^3*J4*J6^5*J10^3 - 45353/432*J2^3*J4*J10^6 +
    85381/1990656*J2^3*J6^4*J10^4 - 25/30091839012864*J2^2*J4^15*J6 -
    689/3761479876608*J2^2*J4^14*J10 + 5/92876046336*J2^2*J4^12*J6^3 +
    1379/41278242816*J2^2*J4^11*J6^2*J10 +
    296975/46438023168*J2^2*J4^10*J6*J10^2 - 65/61917364224*J2^2*J4^9*J6^5 +
    322105/859963392*J2^2*J4^9*J10^3 - 100003/123834728448*J2^2*J4^8*J6^4*J10 -
    388223/1719926784*J2^2*J4^7*J6^3*J10^2 + 85/10319560704*J2^2*J4^6*J6^7 -
    445991/15925248*J2^2*J4^6*J6^2*J10^3 + 209209/41278242816*J2^2*J4^5*J6^6*J10
    - 6110905/3981312*J2^2*J4^5*J6*J10^4 + 5875/5971968*J2^2*J4^4*J6^5*J10^2 -
    3686431/124416*J2^2*J4^4*J10^5 - 35/1528823808*J2^2*J4^3*J6^9 +
    1313809/15925248*J2^2*J4^3*J6^4*J10^3 - 5129/1528823808*J2^2*J4^2*J6^8*J10 +
    9339995/2985984*J2^2*J4^2*J6^3*J10^4 - 4861/31850496*J2^2*J4*J6^7*J10^2 +
    56687/1152*J2^2*J4*J6^2*J10^5 - 325/147456*J2^2*J6^6*J10^3 +
    36761/144*J2^2*J6*J10^6 - 1/60183678025728*J2*J4^17 +
    55/20061226008576*J2*J4^14*J6^2 + 3251/2507653251072*J2*J4^13*J6*J10 +
    17167/139314069504*J2*J4^12*J10^2 - 95/1114512556032*J2*J4^11*J6^4 -
    10063/139314069504*J2*J4^10*J6^3*J10 - 165029/7739670528*J2*J4^9*J6^2*J10^2
    + 5/4586471424*J2*J4^8*J6^6 - 68089/26873856*J2*J4^8*J6*J10^3 +
    649/644972544*J2*J4^7*J6^5*J10 - 8407487/80621568*J2*J4^7*J10^4 +
    200789/573308928*J2*J4^6*J6^4*J10^2 - 175/27518828544*J2*J4^5*J6^8 +
    227569/3981312*J2*J4^5*J6^3*J10^3 - 7465/1719926784*J2*J4^4*J6^7*J10 +
    1696925/373248*J2*J4^4*J6^2*J10^4 - 679/746496*J2*J4^3*J6^6*J10^2 +
    852109/5184*J2*J4^3*J6*J10^5 + 43/3057647616*J2*J4^2*J6^10 -
    53017/663552*J2*J4^2*J6^5*J10^3 + 12209/6*J2*J4^2*J10^6 +
    653/382205952*J2*J4*J6^9*J10 - 90809/31104*J2*J4*J6^4*J10^4 +
    247/5308416*J2*J6^8*J10^2 - 1561/48*J2*J6^3*J10^5 +
    1/15045919506432*J4^16*J6 + 65/7522959753216*J4^15*J10 -
    5/1671768834048*J4^13*J6^3 - 481/208971104256*J4^12*J6^2*J10 -
    1739/3869835264*J4^11*J6*J10^2 + 5/92876046336*J4^10*J6^5 -
    4225/161243136*J4^10*J10^3 + 2713/46438023168*J4^9*J6^4*J10 +
    1705/71663616*J4^8*J6^3*J10^2 - 5/10319560704*J4^7*J6^7 +
    4835/1119744*J4^7*J6^2*J10^3 - 673/1289945088*J4^6*J6^6*J10 +
    2396123/6718464*J4^6*J6*J10^4 - 3461/15925248*J4^5*J6^5*J10^2 +
    37951/3456*J4^5*J10^5 + 5/2293235712*J4^4*J6^9 -
    21883/497664*J4^4*J6^4*J10^3 + 1861/1146617856*J4^3*J6^8*J10 -
    423959/93312*J4^3*J6^3*J10^4 + 473/1327104*J4^2*J6^7*J10^2 -
    50149/216*J4^2*J6^2*J10^5 - 1/254803968*J4*J6^11 + 143/4608*J4*J6^6*J10^3 -
    5048*J4*J6*J10^6 - 11/31850496*J6^10*J10 + 4889/5184*J6^5*J10^4 -
    29000*J10^7;

// Invariant DD
// (12,34)^20(12,56)^15(34,56)^15(56)^10/D^7

DD:=1/2437438960041984*J2^15*J4^10 - 5/406239826673664*J2^14*J4^9*J6 -
    25/45137758519296*J2^14*J4^8*J10 + 95/9749755840167936*J2^13*J4^11 +
    5/30091839012864*J2^13*J4^8*J6^2 + 25/1880739938304*J2^13*J4^7*J6*J10 +
    335/1253826625536*J2^13*J4^6*J10^2 - 245/812479653347328*J2^12*J4^10*J6 -
    5/417942208512*J2^12*J4^9*J10 - 5/3761479876608*J2^12*J4^7*J6^3 -
    175/1253826625536*J2^12*J4^6*J6^2*J10 - 335/69657034752*J2^12*J4^5*J6*J10^2
    - 11315/208971104256*J2^12*J4^4*J10^3 - 55/1624959306694656*J2^11*J4^12 +
    5/1410554953728*J2^11*J4^9*J6^2 + 2555/7522959753216*J2^11*J4^8*J6*J10 +
    7025/1671768834048*J2^11*J4^7*J10^2 + 35/5015306502144*J2^11*J4^6*J6^4 +
    175/208971104256*J2^11*J4^5*J6^3*J10 +
    1675/46438023168*J2^11*J4^4*J6^2*J10^2 +
    11315/17414258688*J2^11*J4^3*J6*J10^3 + 31015/7739670528*J2^11*J4^2*J10^4 -
    845/541653102231552*J2^10*J4^11*J6 + 3545/20061226008576*J2^10*J4^10*J10 -
    685/45137758519296*J2^10*J4^8*J6^3 - 18395/5015306502144*J2^10*J4^7*J6^2*J1\
    0 - 23885/208971104256*J2^10*J4^6*J6*J10^2 - 7/278628139008*J2^10*J4^5*J6^5
    - 49945/417942208512*J2^10*J4^5*J10^3 - 875/278628139008*J2^10*J4^4*J6^4*J10
    - 1675/11609505792*J2^10*J4^3*J6^3*J10^2 -
    11315/3869835264*J2^10*J4^2*J6^2*J10^3 - 31015/1289945088*J2^10*J4*J6*J10^4
    - 21845/429981696*J2^10*J10^5 - 162665/155996093442686976*J2^9*J4^13 +
    27245/361102068154368*J2^9*J4^10*J6^2 -
    17135/15045919506432*J2^9*J4^9*J6*J10 - 655495/3343537668096*J2^9*J4^8*J10^2
    - 4075/60183678025728*J2^9*J4^7*J6^4 + 1775/104485552128*J2^9*J4^6*J6^3*J10
    + 101425/92876046336*J2^9*J4^5*J6^2*J10^2 + 35/557256278016*J2^9*J4^4*J6^6 +
    233675/23219011584*J2^9*J4^4*J6*J10^3 + 175/23219011584*J2^9*J4^3*J6^5*J10 -
    4117075/30958682112*J2^9*J4^3*J10^4 + 1675/5159780352*J2^9*J4^2*J6^4*J10^2 +
    11315/1934917632*J2^9*J4*J6^3*J10^3 + 31015/859963392*J2^9*J6^2*J10^4 +
    604945/6499837226778624*J2^8*J4^12*J6 +
    787735/1444408272617472*J2^8*J4^11*J10 - 12125/10030613004288*J2^8*J4^9*J6^3
    - 179315/3343537668096*J2^8*J4^8*J6^2*J10 +
    4407755/1671768834048*J2^8*J4^7*J6*J10^2 + 3115/2507653251072*J2^8*J4^6*J6^5
    + 140538185/1671768834048*J2^8*J4^6*J10^3 -
    2225/557256278016*J2^8*J4^5*J6^4*J10 -
    69575/15479341056*J2^8*J4^4*J6^3*J10^2 - 5/46438023168*J2^8*J4^3*J6^7 -
    4364795/46438023168*J2^8*J4^3*J6^2*J10^3 -
    175/15479341056*J2^8*J4^2*J6^6*J10 + 1078835/2579890176*J2^8*J4^2*J6*J10^4 -
    335/859963392*J2^8*J4*J6^5*J10^2 + 4752065/429981696*J2^8*J4*J10^5 -
    11315/2579890176*J2^8*J6^4*J10^3 - 66699295/623984373770747904*J2^7*J4^14 -
    6925865/2888816545234944*J2^7*J4^11*J6^2 -
    9690575/80244904034304*J2^7*J4^10*J6*J10 +
    154410625/160489808068608*J2^7*J4^9*J10^2 +
    1238825/120367356051456*J2^7*J4^8*J6^4 +
    1678315/1671768834048*J2^7*J4^7*J6^3*J10 +
    154955/41278242816*J2^7*J4^6*J6^2*J10^2 - 25445/3343537668096*J2^7*J4^5*J6^6
    - 79787465/69657034752*J2^7*J4^5*J6*J10^3 -
    30355/92876046336*J2^7*J4^4*J6^5*J10 - 16710275/1146617856*J2^7*J4^4*J10^4 +
    338075/61917364224*J2^7*J4^3*J6^4*J10^2 + 5/41278242816*J2^7*J4^2*J6^8 +
    14255/47775744*J2^7*J4^2*J6^3*J10^3 + 25/2579890176*J2^7*J4*J6^7*J10 +
    669545/859963392*J2^7*J4*J6^2*J10^4 + 335/1719926784*J2^7*J6^6*J10^2 -
    787525/35831808*J2^7*J6*J10^5 + 321775715/103997395628457984*J2^6*J4^13*J6 +
    900161125/3851755393646592*J2^6*J4^12*J10 +
    44128175/1444408272617472*J2^6*J4^10*J6^3 +
    498055655/160489808068608*J2^6*J4^9*J6^2*J10 +
    667840495/13374150672384*J2^6*J4^8*J6*J10^2 -
    1046255/20061226008576*J2^6*J4^7*J6^5 -
    1684384265/1671768834048*J2^6*J4^7*J10^3 -
    17437415/2229025112064*J2^6*J4^6*J6^4*J10 -
    80155/322486272*J2^6*J4^5*J6^3*J10^2 + 15095/557256278016*J2^6*J4^4*J6^7 +
    38310875/11609505792*J2^6*J4^4*J6^2*J10^3 +
    100115/61917364224*J2^6*J4^3*J6^6*J10 +
    35322925/214990848*J2^6*J4^3*J6*J10^4 +
    27775/1719926784*J2^6*J4^2*J6^5*J10^2 + 56497795/71663616*J2^6*J4^2*J10^5 -
    5/61917364224*J2^6*J4*J6^9 - 750665/2579890176*J2^6*J4*J6^4*J10^3 -
    25/6879707136*J2^6*J6^8*J10 - 145645/71663616*J2^6*J6^3*J10^4 -
    210924577/831979165027663872*J2^5*J4^15 -
    873784505/23110532361879552*J2^5*J4^12*J6^2 -
    688357955/120367356051456*J2^5*J4^11*J6*J10 -
    10973811235/53496602689536*J2^5*J4^10*J10^2 -
    146364995/641959232274432*J2^5*J4^9*J6^4 -
    467844655/13374150672384*J2^5*J4^8*J6^3*J10 -
    535123535/371504185344*J2^5*J4^7*J6^2*J10^2 +
    235025/1486016741376*J2^5*J4^6*J6^6 - 679743355/139314069504*J2^5*J4^6*J6*J\
    10^3 + 1030075/30958682112*J2^5*J4^5*J6^5*J10 +
    10756386695/30958682112*J2^5*J4^5*J10^4 +
    109976675/61917364224*J2^5*J4^4*J6^4*J10^2 -
    90545/1486016741376*J2^5*J4^3*J6^8 + 8244535/483729408*J2^5*J4^3*J6^3*J10^3
    - 19295/5159780352*J2^5*J4^2*J6^7*J10 -
    23155705/47775744*J2^5*J4^2*J6^2*J10^4 - 3565/63700992*J2^5*J4*J6^6*J10^2 -
    5791435/995328*J2^5*J4*J6*J10^5 + 1/41278242816*J2^5*J6^10 -
    13075/214990848*J2^5*J6^5*J10^3 - 531515/165888*J2^5*J10^6 +
    342759625/69331597085638656*J2^4*J4^14*J6 +
    219623975/427972821516288*J2^4*J4^13*J10 +
    182667685/722204136308736*J2^4*J4^11*J6^3 +
    9182715535/160489808068608*J2^4*J4^10*J6^2*J10 +
    1715885575/417942208512*J2^4*J4^9*J6*J10^2 +
    57007555/53496602689536*J2^4*J4^8*J6^5 +
    613846675585/6687075336192*J2^4*J4^8*J10^3 +
    482633675/2229025112064*J2^4*J4^7*J6^4*J10 +
    1310264225/92876046336*J2^4*J4^6*J6^3*J10^2 -
    69835/278628139008*J2^4*J4^5*J6^7 + 4439101225/15479341056*J2^4*J4^5*J6^2*J\
    10^3 - 2476885/30958682112*J2^4*J4^4*J6^6*J10 -
    2978490475/2579890176*J2^4*J4^4*J6*J10^4 -
    2504395/429981696*J2^4*J4^3*J6^5*J10^2 - 159030995/3359232*J2^4*J4^3*J10^5 +
    10625/123834728448*J2^4*J4^2*J6^9 - 151431325/1289945088*J2^4*J4^2*J6^4*J10\
    ^3 + 30325/6879707136*J2^4*J4*J6^8*J10 - 57925/5971968*J2^4*J4*J6^3*J10^4 +
    6875/143327232*J2^4*J6^7*J10^2 + 23691145/2985984*J2^4*J6^2*J10^5 -
    61976015/623984373770747904*J2^3*J4^16 -
    882206615/23110532361879552*J2^3*J4^13*J6^2 -
    7608657385/962938848411648*J2^3*J4^12*J6*J10 -
    21607214555/53496602689536*J2^3*J4^11*J10^2 -
    1927805035/1925877696823296*J2^3*J4^10*J6^4 -
    500966975/1671768834048*J2^3*J4^9*J6^3*J10 -
    47654050525/1486016741376*J2^3*J4^8*J6^2*J10^2 -
    42411665/13374150672384*J2^3*J4^7*J6^6 -
    11072176405/7739670528*J2^3*J4^7*J6*J10^3 -
    48914765/61917364224*J2^3*J4^6*J6^5*J10 -
    84669138715/3869835264*J2^3*J4^6*J10^4 -
    4247221375/61917364224*J2^3*J4^5*J6^4*J10^2 +
    49625/1486016741376*J2^3*J4^4*J6^8 - 9165699275/3869835264*J2^3*J4^4*J6^3*J\
    10^3 + 15635/161243136*J2^3*J4^3*J6^7*J10 -
    605115425/26873856*J2^3*J4^3*J6^2*J10^4 +
    2758865/286654464*J2^3*J4^2*J6^6*J10^2 + 74653085/373248*J2^3*J4^2*J6*J10^5
    - 955/13759414272*J2^3*J4*J6^10 + 12396955/53747712*J2^3*J4*J6^5*J10^3 +
    4856215/2592*J2^3*J4*J10^6 - 1225/573308928*J2^3*J6^9*J10 +
    3064625/2985984*J2^3*J6^4*J10^4 + 60510935/51998697814228992*J2^2*J4^15*J6 +
    415797575/2888816545234944*J2^2*J4^14*J10 +
    280906435/1925877696823296*J2^2*J4^12*J6^3 +
    2410992955/53496602689536*J2^2*J4^11*J6^2*J10 +
    61361765015/13374150672384*J2^2*J4^10*J6*J10^2 +
    23525765/10030613004288*J2^2*J4^9*J6^5 +
    128169852665/835884417024*J2^2*J4^9*J10^3 +
    2576637275/2972033482752*J2^2*J4^8*J6^4*J10 +
    630426425/5159780352*J2^2*J4^7*J6^3*J10^2 +
    6523165/1114512556032*J2^2*J4^6*J6^7 +
    187665589075/23219011584*J2^2*J4^6*J6^2*J10^3 +
    105083725/61917364224*J2^2*J4^5*J6^6*J10 +
    19752165875/80621568*J2^2*J4^5*J6*J10^4 +
    102418675/573308928*J2^2*J4^4*J6^5*J10^2 +
    17568449635/6718464*J2^2*J4^4*J10^5 + 6275/10319560704*J2^2*J4^3*J6^9 +
    1316777275/161243136*J2^2*J4^3*J6^4*J10^3 -
    25145/1146617856*J2^2*J4^2*J6^8*J10 + 326877425/2239488*J2^2*J4^2*J6^3*J10^\
    4 - 256135/35831808*J2^2*J4*J6^7*J10^2 + 20531335/46656*J2^2*J4*J6^2*J10^5 +
    85/3439853568*J2^2*J6^11 - 2618645/17915904*J2^2*J6^6*J10^3 -
    424075/108*J2^2*J6*J10^6 - 757795/155996093442686976*J2*J4^17 -
    12952375/2888816545234944*J2*J4^14*J6^2 -
    134560525/120367356051456*J2*J4^13*J6*J10 -
    2768389325/40122452017152*J2*J4^12*J10^2 -
    531213335/1925877696823296*J2*J4^11*J6^4 -
    1508528855/13374150672384*J2*J4^10*J6^3*J10 -
    16554775/967458816*J2*J4^9*J6^2*J10^2 -
    161290055/53496602689536*J2*J4^8*J6^6 -
    39581833655/34828517376*J2*J4^8*J6*J10^3 -
    40701515/30958682112*J2*J4^7*J6^5*J10 - 2185175/78732*J2*J4^7*J10^4 -
    1171972175/5159780352*J2*J4^6*J6^4*J10^2 - 3031985/495338913792*J2*J4^5*J6^8
    - 4739760655/241864704*J2*J4^5*J6^3*J10^3 -
    10257205/5159780352*J2*J4^4*J6^7*J10 - 5840446225/6718464*J2*J4^4*J6^2*J10^4
    - 25570955/107495424*J2*J4^3*J6^6*J10^2 - 631459055/34992*J2*J4^3*J6*J10^5 -
    20495/20639121408*J2*J4^2*J6^10 - 56627795/4478976*J2*J4^2*J6^5*J10^3 -
    10276285/81*J2*J4^2*J10^6 - 9695/143327232*J2*J4*J6^9*J10 -
    25789975/93312*J2*J4*J6^4*J10^4 + 1235/884736*J2*J6^8*J10^2 -
    56035/36*J2*J6^3*J10^5 + 266245/12999674453557248*J4^16*J6 +
    614435/240734712102912*J4^15*J10 + 4105085/722204136308736*J4^13*J6^3 +
    57132545/26748301344768*J4^12*J6^2*J10 +
    27820135/104485552128*J4^11*J6*J10^2 + 33157249/160489808068608*J4^10*J6^5 +
    21145835/1934917632*J4^10*J10^3 + 38827975/371504185344*J4^9*J6^4*J10 +
    161979325/7739670528*J4^8*J6^3*J10^2 + 914845/557256278016*J4^7*J6^7 +
    23414815/11337408*J4^7*J6^2*J10^3 + 8432045/10319560704*J4^6*J6^6*J10 +
    83852575/839808*J4^6*J6*J10^4 + 17726785/107495424*J4^5*J6^5*J10^2 +
    3654587/1944*J4^5*J10^5 + 343895/123834728448*J4^4*J6^9 +
    1386084625/80621568*J4^4*J6^4*J10^3 + 70205/71663616*J4^3*J6^8*J10 +
    7563725/7776*J4^3*J6^3*J10^4 + 1134995/8957952*J4^2*J6^7*J10^2 +
    82980985/2916*J4^2*J6^2*J10^5 + 455/859963392*J4*J6^11 +
    3969715/559872*J4*J6^6*J10^3 + 9758980/27*J4*J6*J10^6 +
    775/15925248*J6^10*J10 + 186715/1296*J6^5*J10^4 + 1180720*J10^7;

// Invariant DE
// (12,34)^11(12,5)^10(12,6)^8(34)^4(34,5)^6(34,6)^8(56)^8/D^4

DE:=1/967458816*J2^8*J4^6 - 1/40310784*J2^7*J4^5*J6 - 59/80621568*J2^7*J4^4*J10 -
    25/241864704*J2^6*J4^7 + 13/53747712*J2^6*J4^4*J6^2 +
    163/13436928*J2^6*J4^3*J6*J10 + 155/995328*J2^6*J4^2*J10^2 +
    59/26873856*J2^5*J4^6*J6 + 1357/13436928*J2^5*J4^5*J10 -
    11/8957952*J2^5*J4^3*J6^3 - 73/995328*J2^5*J4^2*J6^2*J10 -
    41/27648*J2^5*J4*J6*J10^2 - 35/4608*J2^5*J10^3 + 71/322486272*J2^4*J4^8 -
    115/5971968*J2^4*J4^5*J6^2 - 1751/1119744*J2^4*J4^4*J6*J10 -
    15047/497664*J2^4*J4^3*J10^2 + 41/11943936*J2^4*J4^2*J6^4 +
    143/746496*J2^4*J4*J6^3*J10 + 35/9216*J2^4*J6^2*J10^2 -
    89/26873856*J2^3*J4^7*J6 - 6937/13436928*J2^3*J4^6*J10 +
    25/279936*J2^3*J4^4*J6^3 + 13859/1492992*J2^3*J4^3*J6^2*J10 +
    743/2592*J2^3*J4^2*J6*J10^2 - 5/995328*J2^3*J4*J6^5 + 295/108*J2^3*J4*J10^3
    - 91/497664*J2^3*J6^4*J10 - 65/483729408*J2^2*J4^9 +
    83/4478976*J2^2*J4^6*J6^2 + 571/93312*J2^2*J4^5*J6*J10 +
    10879/31104*J2^2*J4^4*J10^2 - 1381/5971968*J2^2*J4^3*J6^4 -
    9715/373248*J2^2*J4^2*J6^3*J10 - 1883/2304*J2^2*J4*J6^2*J10^2 +
    1/331776*J2^2*J6^6 - 1001/96*J2^2*J6*J10^3 + 23/20155392*J2*J4^8*J6 +
    433/2519424*J2*J4^7*J10 - 17/373248*J2*J4^5*J6^3 -
    4543/186624*J2*J4^4*J6^2*J10 - 1823/648*J2*J4^3*J6*J10^2 +
    79/248832*J2*J4^2*J6^5 - 4421/54*J2*J4^2*J10^3 + 2101/62208*J2*J4*J6^4*J10 +
    55/96*J2*J6^3*J10^2 + 1/60466176*J4^10 - 17/6718464*J4^7*J6^2 -
    601/839808*J4^6*J6*J10 - 563/10368*J4^5*J10^2 + 31/746496*J4^4*J6^4 +
    379/11664*J4^3*J6^3*J10 + 2495/432*J4^2*J6^2*J10^2 - 5/27648*J4*J6^6 +
    2995/9*J4*J6*J10^3 - 163/10368*J6^5*J10 + 4400*J10^4;


// Invariant DF
// (12,34)^12(12,5)^10(12,6)^6(34,5)^6(34,6)^10(56)^8/D^4

DF:=1/13060694016*J2^12*J4^4 - 1/1088391168*J2^11*J4^3*J6 -
    5/120932352*J2^11*J4^2*J10 + 131/26121388032*J2^10*J4^5 +
    1/241864704*J2^10*J4^2*J6^2 + 5/20155392*J2^10*J4*J6*J10 +
    43/13436928*J2^10*J10^2 - 5/53747712*J2^9*J4^4*J6 -
    1231/483729408*J2^9*J4^3*J10 - 1/120932352*J2^9*J4*J6^3 -
    5/13436928*J2^9*J6^2*J10 - 5/208971104256*J2^8*J4^6 +
    1891/2902376448*J2^8*J4^3*J6^2 + 1361/40310784*J2^8*J4^2*J6*J10 +
    395/3359232*J2^8*J4*J10^2 + 1/161243136*J2^8*J6^4 -
    4423/8707129344*J2^7*J4^5*J6 + 5989/161243136*J2^7*J4^4*J10 -
    175/80621568*J2^7*J4^2*J6^3 - 221/1679616*J2^7*J4*J6^2*J10 -
    355/279936*J2^7*J6*J10^2 - 15007/52242776064*J2^6*J4^7 +
    24407/2902376448*J2^6*J4^4*J6^2 - 317/2239488*J2^6*J4^3*J6*J10 -
    89977/4478976*J2^6*J4^2*J10^2 + 139/40310784*J2^6*J4*J6^4 +
    11/69984*J2^6*J6^3*J10 + 38143/4353564672*J2^5*J4^6*J6 +
    59503/241864704*J2^5*J4^5*J10 - 6215/120932352*J2^5*J4^3*J6^3 -
    2431/1492992*J2^5*J4^2*J6^2*J10 + 20251/186624*J2^5*J4*J6*J10^2 -
    7/3359232*J2^5*J6^5 + 4061/3456*J2^5*J10^3 - 234605/104485552128*J2^4*J4^8 -
    38755/483729408*J2^4*J4^5*J6^2 - 165701/20155392*J2^4*J4^4*J6*J10 -
    22201/3359232*J2^4*J4^3*J10^2 + 22663/161243136*J2^4*J4^2*J6^4 +
    187/20736*J2^4*J4*J6^3*J10 - 9613/186624*J2^4*J6^2*J10^2 +
    13633/725594112*J2^3*J4^7*J6 + 299521/120932352*J2^3*J4^6*J10 +
    29519/120932352*J2^3*J4^4*J6^3 + 208979/3359232*J2^3*J4^3*J6^2*J10 +
    59339/31104*J2^3*J4^2*J6*J10^2 - 1069/6718464*J2^3*J4*J6^5 -
    739/36*J2^3*J4*J10^3 - 4103/373248*J2^3*J6^4*J10 -
    31643/6530347008*J2^2*J4^9 + 18719/725594112*J2^2*J4^6*J6^2 -
    16067/2519424*J2^2*J4^5*J6*J10 - 2723879/3359232*J2^2*J4^4*J10^2 +
    7117/40310784*J2^2*J4^3*J6^4 - 38129/279936*J2^2*J4^2*J6^3*J10 -
    244661/23328*J2^2*J4*J6^2*J10^2 + 95/2239488*J2^2*J6^6 -
    2321/36*J2^2*J6*J10^3 + 9275/272097792*J2*J4^8*J6 +
    12121/2519424*J2*J4^7*J10 - 7897/15116544*J2*J4^5*J6^3 -
    321569/3359232*J2*J4^4*J6^2*J10 - 121615/34992*J2*J4^3*J6*J10^2 -
    2309/1119744*J2*J4^2*J6^5 + 1361/27*J2*J4^2*J10^3 - 485/11664*J2*J4*J6^4*J10
    + 511/54*J2*J6^3*J10^2 - 31/120932352*J4^10 - 9287/181398528*J4^7*J6^2 -
    14395/839808*J4^6*J6*J10 - 2279/1944*J4^5*J10^2 + 40955/40310784*J4^4*J6^4 +
    7457/23328*J4^3*J6^3*J10 + 46033/1458*J4^2*J6^2*J10^2 + 719/279936*J4*J6^6 +
    9976/9*J4*J6*J10^3 + 301/1296*J6^5*J10 + 8920*J10^4;

// Invariant FA
// (12,34)^10(12,56)^10(34)^2(34,56)^9(56)^2/D^4

FA:=-7/20155392*J2^6*J4^7 + 7/1119744*J2^5*J4^6*J6 + 125/373248*J2^5*J4^5*J10 -
    35/26873856*J2^4*J4^8 - 35/746496*J2^4*J4^5*J6^2 -
    407/93312*J2^4*J4^4*J6*J10 - 5725/62208*J2^4*J4^3*J10^2 +
    35/2239488*J2^3*J4^7*J6 + 1093/746496*J2^3*J4^6*J10 +
    35/186624*J2^3*J4^4*J6^3 + 1381/62208*J2^3*J4^3*J6^2*J10 +
    7613/10368*J2^3*J4^2*J6*J10^2 + 20773/3456*J2^3*J4*J10^3 +
    149/107495424*J2^2*J4^9 - 35/497664*J2^2*J4^6*J6^2 -
    4859/373248*J2^2*J4^5*J6*J10 - 126793/248832*J2^2*J4^4*J10^2 -
    35/82944*J2^2*J4^3*J6^4 - 7/128*J2^2*J4^2*J6^3*J10 -
    13277/6912*J2^2*J4*J6^2*J10^2 - 101/6*J2^2*J6*J10^3 -
    149/17915904*J2*J4^8*J6 - 10015/5971968*J2*J4^7*J10 + 35/248832*J2*J4^5*J6^3
    + 9599/248832*J2*J4^4*J6^2*J10 + 16097/5184*J2*J4^3*J6*J10^2 +
    7/13824*J2*J4^2*J6^5 + 12335/216*J2*J4^2*J10^3 + 887/13824*J2*J4*J6^4*J10 +
    59/36*J2*J6^3*J10^2 + 85/322486272*J4^10 + 149/11943936*J4^7*J6^2 +
    427/93312*J4^6*J6*J10 + 3835/7776*J4^5*J10^2 - 35/331776*J4^4*J6^4 -
    395/10368*J4^3*J6^3*J10 - 1985/432*J4^2*J6^2*J10^2 - 7/27648*J4*J6^6 -
    1798/9*J4*J6*J10^3 - 1/36*J6^5*J10 - 1600*J10^4;


// Invariant FB
// (12,34)^10(12,56)^10(34)^6(34,56)^7(56)^6/D^4 

FB:=-1/20155392*J2^6*J4^7 + 1/1119744*J2^5*J4^6*J6 + 19/373248*J2^5*J4^5*J10 +
    1/6718464*J2^4*J4^8 - 5/746496*J2^4*J4^5*J6^2 - 61/93312*J2^4*J4^4*J6*J10 -
    971/62208*J2^4*J4^3*J10^2 - 1/559872*J2^3*J4^7*J6 - 119/373248*J2^3*J4^6*J10
    + 5/186624*J2^3*J4^4*J6^3 + 203/62208*J2^3*J4^3*J6^2*J10 +
    1243/10368*J2^3*J4^2*J6*J10^2 + 4603/3456*J2^3*J4*J10^3 -
    1/6718464*J2^2*J4^9 + 1/124416*J2^2*J4^6*J6^2 + 535/186624*J2^2*J4^5*J6*J10
    + 3235/15552*J2^2*J4^4*J10^2 - 5/82944*J2^2*J4^3*J6^4 -
    1/128*J2^2*J4^2*J6^3*J10 - 2059/6912*J2^2*J4*J6^2*J10^2 -
    95/24*J2^2*J6*J10^3 + 1/1119744*J2*J4^8*J6 + 25/93312*J2*J4^7*J10 -
    1/62208*J2*J4^5*J6^3 - 1069/124416*J2*J4^4*J6^2*J10 -
    6323/5184*J2*J4^3*J6*J10^2 + 1/13824*J2*J4^2*J6^5 - 10195/216*J2*J4^2*J10^3
    + 121/13824*J2*J4*J6^4*J10 + 17/72*J2*J6^3*J10^2 + 1/20155392*J4^10 -
    1/746496*J4^7*J6^2 - 85/93312*J4^6*J6*J10 - 1595/15552*J4^5*J10^2 +
    1/82944*J4^4*J6^4 + 89/10368*J4^3*J6^3*J10 + 797/432*J4^2*J6^2*J10^2 -
    1/27648*J4*J6^6 + 1160/9*J4*J6*J10^3 - 1/288*J6^5*J10 + 2480*J10^4;


// Invariant FC
// (12,34)^20(12,56)^20(34)^10(34,56)^15(56)^10/D^8

FC:=-5/6499837226778624*J2^12*J4^14 + 5/180551034077184*J2^11*J4^13*J6 +
    95/60183678025728*J2^11*J4^12*J10 + 31/8666449635704832*J2^10*J4^15 -
    55/120367356051456*J2^10*J4^12*J6^2 - 1465/30091839012864*J2^10*J4^11*J6*J1\
    0 - 25955/20061226008576*J2^10*J4^10*J10^2 -
    155/1444408272617472*J2^9*J4^14*J6 - 5825/481469424205824*J2^9*J4^13*J10 +
    275/60183678025728*J2^9*J4^11*J6^3 + 13625/20061226008576*J2^9*J4^10*J6^2*J\
    10 + 27775/835884417024*J2^9*J4^9*J6*J10^2 +
    149555/278628139008*J2^9*J4^8*J10^3 - 55/8666449635704832*J2^8*J4^16 +
    155/106993205379072*J2^8*J4^13*J6^2 + 19225/60183678025728*J2^8*J4^12*J6*J1\
    0 + 623465/40122452017152*J2^8*J4^11*J10^2 -
    275/8916100448256*J2^8*J4^10*J6^4 - 175/30958682112*J2^8*J4^9*J6^3*J10 -
    70375/185752092672*J2^8*J4^8*J6^2*J10^2 -
    511585/46438023168*J2^8*J4^7*J6*J10^3 - 7264955/61917364224*J2^8*J4^6*J10^4
    + 55/361102068154368*J2^7*J4^15*J6 + 12055/481469424205824*J2^7*J4^14*J10 -
    155/13374150672384*J2^7*J4^12*J6^3 - 150325/40122452017152*J2^7*J4^11*J6^2*\
    J10 - 2339195/6687075336192*J2^7*J4^10*J6*J10^2 +
    55/371504185344*J2^7*J4^9*J6^5 - 22233835/2229025112064*J2^7*J4^9*J10^3 +
    11575/371504185344*J2^7*J4^8*J6^4*J10 +
    77975/30958682112*J2^7*J4^7*J6^3*J10^2 +
    3020125/30958682112*J2^7*J4^6*J6^2*J10^3 +
    114875/63700992*J2^7*J4^5*J6*J10^4 + 65203975/5159780352*J2^7*J4^4*J10^5 +
    65/12999674453557248*J2^6*J4^17 - 385/240734712102912*J2^6*J4^14*J6^2 -
    126005/240734712102912*J2^6*J4^13*J6*J10 -
    3216875/80244904034304*J2^6*J4^12*J10^2 +
    1085/17832200896512*J2^6*J4^11*J6^4 + 171325/6687075336192*J2^6*J4^10*J6^3*\
    J10 + 15311975/4458050224128*J2^6*J4^9*J6^2*J10^2 -
    385/743008370688*J2^6*J4^8*J6^6 + 34257095/185752092672*J2^6*J4^8*J6*J10^3 -
    7385/61917364224*J2^6*J4^7*J6^5*J10 + 851100545/247669456896*J2^6*J4^7*J10^\
    4 - 148225/13759414272*J2^6*J4^6*J6^4*J10^2 -
    1252315/2579890176*J2^6*J4^5*J6^3*J10^3 -
    483425/42467328*J2^6*J4^4*J6^2*J10^4 -
    111102815/859963392*J2^6*J4^3*J6*J10^5 - 102083965/191102976*J2^6*J4^2*J10^6
    - 65/722204136308736*J2^5*J4^16*J6 - 8815/481469424205824*J2^5*J4^15*J10 +
    385/40122452017152*J2^5*J4^13*J6^3 + 250865/53496602689536*J2^5*J4^12*J6^2*\
    J10 + 792485/1114512556032*J2^5*J4^11*J6*J10^2 -
    217/990677827584*J2^5*J4^10*J6^5 + 49335085/1486016741376*J2^5*J4^10*J10^3 -
    1003625/8916100448256*J2^5*J4^9*J6^4*J10 -
    7134925/371504185344*J2^5*J4^8*J6^3*J10^2 + 55/41278242816*J2^5*J4^7*J6^7 -
    19936985/13759414272*J2^5*J4^7*J6^2*J10^3 +
    4445/13759414272*J2^5*J4^6*J6^6*J10 - 226998905/4586471424*J2^5*J4^6*J6*J10^4 + 106015/3439853568*J2^5*J4^5*J6^5*J10^2 -
    8528857271/13759414272*J2^5*J4^5*J10^5 +
    5086525/3439853568*J2^5*J4^4*J6^4*J10^3 +
    21590875/573308928*J2^5*J4^3*J6^3*J10^4 +
    3452215/7077888*J2^5*J4^2*J6^2*J10^5 + 1811785/663552*J2^5*J4*J6*J10^6 +
    9815/2592*J2^5*J10^7 - 5/4333224817852416*J2^4*J4^18 +
    325/481469424205824*J2^4*J4^15*J6^2 + 16655/60183678025728*J2^4*J4^14*J6*J1\
    0 + 2157485/80244904034304*J2^4*J4^13*J10^2 -
    1925/53496602689536*J2^4*J4^12*J6^4 - 52025/2229025112064*J2^4*J4^11*J6^3*J\
    10 - 7809275/1486016741376*J2^4*J4^10*J6^2*J10^2 +
    1085/1981355655168*J2^4*J4^9*J6^6 - 39710225/82556485632*J2^4*J4^9*J6*J10^3
    + 244825/743008370688*J2^4*J4^8*J6^5*J10 -
    314197975/20639121408*J2^4*J4^8*J10^4 +
    33119975/495338913792*J2^4*J4^7*J6^4*J10^2 - 275/110075314176*J2^4*J4^6*J6^8
    + 129258515/20639121408*J2^4*J4^6*J6^3*J10^3 -
    2125/3439853568*J2^4*J4^5*J6^7*J10 + 2668630315/9172942848*J2^4*J4^5*J6^2*J\
    10^4 - 45325/764411904*J2^4*J4^4*J6^6*J10^2 +
    1826920495/286654464*J2^4*J4^4*J6*J10^5 -
    1610065/573308928*J2^4*J4^3*J6^5*J10^3 + 306242725/5971968*J2^4*J4^3*J10^6 -
    5824675/84934656*J2^4*J4^2*J6^4*J10^4 - 9591115/11943936*J2^4*J4*J6^3*J10^5
    - 94415/27648*J2^4*J6^2*J10^6 + 5/361102068154368*J2^3*J4^17*J6 +
    965/481469424205824*J2^3*J4^16*J10 - 325/120367356051456*J2^3*J4^14*J6^3 -
    134255/80244904034304*J2^3*J4^13*J6^2*J10 -
    4367305/13374150672384*J2^3*J4^12*J6*J10^2 +
    385/4458050224128*J2^3*J4^11*J6^5 - 22377605/1114512556032*J2^3*J4^11*J10^3
    + 1242875/17832200896512*J2^3*J4^10*J6^4*J10 +
    15390925/743008370688*J2^3*J4^9*J6^3*J10^2 - 155/165112971264*J2^3*J4^8*J6^7
    + 460182485/165112971264*J2^3*J4^8*J6^2*J10^3 -
    318325/495338913792*J2^3*J4^7*J6^6*J10 +
    391247105/2293235712*J2^3*J4^7*J6*J10^4 -
    12246395/82556485632*J2^3*J4^6*J6^5*J10^2 +
    3294160385/859963392*J2^3*J4^6*J10^5 + 275/82556485632*J2^3*J4^5*J6^9 -
    441862315/27518828544*J2^3*J4^5*J6^4*J10^3 +
    7475/9172942848*J2^3*J4^4*J6^8*J10 - 63727775/71663616*J2^3*J4^4*J6^3*J10^4
    + 28625/382205952*J2^3*J4^3*J6^7*J10^2 -
    37102975/1492992*J2^3*J4^3*J6^2*J10^5 +
    1230995/382205952*J2^3*J4^2*J6^6*J10^3 - 19593185/62208*J2^3*J4^2*J6*J10^6 +
    28655/442368*J2^3*J4*J6^5*J10^4 - 3421315/2592*J2^3*J4*J10^7 +
    60215/124416*J2^3*J6^4*J10^5 - 5/8666449635704832*J2^2*J4^19 -
    5/80244904034304*J2^2*J4^16*J6^2 - 4225/240734712102912*J2^2*J4^15*J6*J10 -
    4675/20061226008576*J2^2*J4^14*J10^2 + 325/53496602689536*J2^2*J4^13*J6^4 +
    835/165112971264*J2^2*J4^12*J6^3*J10 +
    4420955/2972033482752*J2^2*J4^11*J6^2*J10^2 -
    385/2972033482752*J2^2*J4^10*J6^6 + 67647335/371504185344*J2^2*J4^10*J6*J10\
    ^3 - 123715/990677827584*J2^2*J4^9*J6^5*J10 +
    493175825/61917364224*J2^2*J4^9*J10^4 -
    15166825/330225942528*J2^2*J4^8*J6^4*J10^2 + 155/146767085568*J2^2*J4^7*J6^8
    - 37030105/4586471424*J2^2*J4^7*J6^3*J10^3 +
    66475/82556485632*J2^2*J4^6*J6^7*J10 -
    410712155/573308928*J2^2*J4^6*J6^2*J10^4 +
    11265065/55037657088*J2^2*J4^5*J6^6*J10^2 -
    60696665/1990656*J2^2*J4^5*J6*J10^5 - 55/18345885696*J2^2*J4^4*J6^10 +
    1552255/63700992*J2^2*J4^4*J6^5*J10^3 - 362227615/746496*J2^2*J4^4*J10^6 -
    1075/1528823808*J2^2*J4^3*J6^9*J10 + 5897975/3981312*J2^2*J4^3*J6^4*J10^4 -
    59425/1019215872*J2^2*J4^2*J6^8*J10^2 + 16793225/373248*J2^2*J4^2*J6^3*J10^5
    - 16025/7962624*J2^2*J4*J6^7*J10^3 + 1047665/1728*J2^2*J4*J6^2*J10^6 -
    4075/165888*J2^2*J6^6*J10^4 + 578405/216*J2^2*J6*J10^7 +
    5/1444408272617472*J2*J4^18*J6 + 215/120367356051456*J2*J4^17*J10 +
    5/40122452017152*J2*J4^15*J6^3 + 8215/160489808068608*J2*J4^14*J6^2*J10 -
    11395/6687075336192*J2*J4^13*J6*J10^2 - 65/8916100448256*J2*J4^12*J6^5 -
    783505/1114512556032*J2*J4^12*J10^3 - 136285/17832200896512*J2*J4^11*J6^4*J\
    10 - 279745/92876046336*J2*J4^10*J6^3*J10^2 + 55/495338913792*J2*J4^9*J6^7 -
    33984425/61917364224*J2*J4^9*J6^2*J10^3 +
    27365/220150628352*J2*J4^8*J6^6*J10 - 6787225/143327232*J2*J4^8*J6*J10^4 +
    1494625/27518828544*J2*J4^7*J6^5*J10^2 - 126607555/80621568*J2*J4^7*J10^5 -
    155/220150628352*J2*J4^6*J6^9 + 13409065/1146617856*J2*J4^6*J6^4*J10^3 -
    129475/220150628352*J2*J4^5*J6^8*J10 + 7978585/5971968*J2*J4^5*J6^3*J10^4 -
    2875/17915904*J2*J4^4*J6^7*J10^2 + 60198335/746496*J2*J4^4*J6^2*J10^5 +
    5/3057647616*J2*J4^3*J6^11 - 60355/2985984*J2*J4^3*J6^6*J10^3 +
    36492185/15552*J2*J4^3*J6*J10^6 + 1085/3057647616*J2*J4^2*J6^10*J10 -
    104825/82944*J2*J4^2*J6^5*J10^4 + 15878375/648*J2*J4^2*J10^7 +
    775/31850496*J2*J4*J6^9*J10^2 - 1134355/31104*J2*J4*J6^4*J10^5 +
    85/165888*J2*J6^8*J10^3 - 2835/8*J2*J6^3*J10^6 + 7/25999348907114496*J4^20 -
    5/962938848411648*J4^17*J6^2 - 785/120367356051456*J4^16*J6*J10 -
    16255/20061226008576*J4^15*J10^2 - 5/53496602689536*J4^14*J6^4 -
    665/13374150672384*J4^13*J6^3*J10 + 10135/1114512556032*J4^12*J6^2*J10^2 +
    65/17832200896512*J4^11*J6^6 + 326765/92876046336*J4^11*J6*J10^3 +
    6865/1486016741376*J4^10*J6^5*J10 + 446285/1934917632*J4^10*J10^4 +
    566525/247669456896*J4^9*J6^4*J10^2 - 55/1320903770112*J4^8*J6^8 +
    471685/859963392*J4^8*J6^3*J10^3 - 8755/165112971264*J4^7*J6^7*J10 +
    1247105/17915904*J4^7*J6^2*J10^4 - 184115/6879707136*J4^6*J6^6*J10^2 +
    15147245/3359232*J4^6*J6*J10^5 + 31/146767085568*J4^5*J6^10 -
    161875/23887872*J4^5*J6^5*J10^3 + 1827185/15552*J4^5*J10^6 +
    875/4586471424*J4^4*J6^9*J10 - 103225/110592*J4^4*J6^4*J10^4 +
    5225/95551488*J4^3*J6^8*J10^2 - 6606925/93312*J4^3*J6^3*J10^5 -
    5/12230590464*J4^2*J6^12 + 3505/497664*J4^2*J6^7*J10^3 -
    3626965/1296*J4^2*J6^2*J10^6 - 5/63700992*J4*J6^11*J10 +
    8825/20736*J4*J6^6*J10^4 - 1317130/27*J4*J6*J10^7 - 5/1327104*J6^10*J10^2 +
    25403/2592*J6^5*J10^5 - 227120*J10^8;




// Invariant DAA
// (12,34)^13(12,56)^12(34)^2(34,56)^11(56)^4/D^5

DAA:=-1/8707129344*J2^9*J4^8 + 1/362797056*J2^8*J4^7*J6 + 7/60466176*J2^8*J4^6*J10 +
    35/17414258688*J2^7*J4^9 - 7/241864704*J2^7*J4^6*J6^2 -
    7/3359232*J2^7*J4^5*J6*J10 - 163/4478976*J2^7*J4^4*J10^2 -
    53/967458816*J2^6*J4^8*J6 - 2947/967458816*J2^6*J4^7*J10 +
    7/40310784*J2^6*J4^5*J6^3 + 35/2239488*J2^6*J4^4*J6^2*J10 +
    163/373248*J2^6*J4^3*J6*J10^2 + 335/93312*J2^6*J4^2*J10^3 +
    967/46438023168*J2^5*J4^10 + 391/644972544*J2^5*J4^7*J6^2 +
    97/1492992*J2^5*J4^6*J6*J10 + 9601/5971968*J2^5*J4^5*J10^2 -
    35/53747712*J2^5*J4^4*J6^4 - 35/559872*J2^5*J4^3*J6^3*J10 -
    163/82944*J2^5*J4^2*J6^2*J10^2 - 335/15552*J2^5*J4*J6*J10^3 -
    1367/27648*J2^5*J10^4 - 1237/3869835264*J2^4*J4^9*J6 -
    51829/1289945088*J2^4*J4^8*J10 - 145/40310784*J2^4*J4^6*J6^3 -
    9787/17915904*J2^4*J4^5*J6^2*J10 - 72953/2985984*J2^4*J4^4*J6*J10^2 +
    7/4478976*J2^4*J4^3*J6^5 - 1005809/2985984*J2^4*J4^3*J10^3 +
    35/248832*J2^4*J4^2*J6^4*J10 + 163/41472*J2^4*J4*J6^3*J10^2 +
    335/10368*J2^4*J6^2*J10^3 - 6629/557256278016*J2^3*J4^11 +
    1687/859963392*J2^3*J4^8*J6^2 + 34003/71663616*J2^3*J4^7*J6*J10 +
    1321669/47775744*J2^3*J4^6*J10^2 + 895/71663616*J2^3*J4^5*J6^4 +
    21077/8957952*J2^3*J4^4*J6^3*J10 + 276187/1990656*J2^3*J4^3*J6^2*J10^2 -
    7/2985984*J2^3*J4^2*J6^6 + 248779/82944*J2^3*J4^2*J6*J10^3 -
    7/41472*J2^3*J4*J6^5*J10 + 18667/864*J2^3*J4*J10^4 -
    163/55296*J2^3*J6^4*J10^2 + 11651/92876046336*J2^2*J4^10*J6 +
    370351/30958682112*J2^2*J4^9*J10 - 2587/429981696*J2^2*J4^7*J6^3 -
    302285/143327232*J2^2*J4^6*J6^2*J10 - 1373875/5971968*J2^2*J4^5*J6*J10^2 -
    305/11943936*J2^2*J4^4*J6^5 - 12035179/1492992*J2^2*J4^4*J10^3 -
    2441/442368*J2^2*J4^3*J6^4*J10 - 60955/165888*J2^2*J4^2*J6^3*J10^2 +
    1/497664*J2^2*J4*J6^7 - 29627/3456*J2^2*J4*J6^2*J10^3 +
    7/82944*J2^2*J6^6*J10 - 8537/144*J2^2*J6*J10^4 - 6031/557256278016*J2*J4^12
    - 26717/61917364224*J2*J4^9*J6^2 - 67727/859963392*J2*J4^8*J6*J10 -
    29383/8957952*J2*J4^7*J10^2 + 5287/573308928*J2*J4^6*J6^4 +
    24979/5971968*J2*J4^5*J6^3*J10 + 318911/497664*J2*J4^4*J6^2*J10^2 +
    683/23887872*J2*J4^3*J6^6 + 155999/3888*J2*J4^3*J6*J10^3 +
    2225/331776*J2*J4^2*J6^5*J10 + 15725/18*J2*J4^2*J10^4 +
    257/576*J2*J4*J6^4*J10^2 - 1/1327104*J2*J6^8 + 3367/432*J2*J6^3*J10^3 +
    59/1719926784*J4^11*J6 + 49157/7739670528*J4^10*J10 + 31/63700992*J4^8*J6^3
    + 2233/17915904*J4^7*J6^2*J10 + 3349/373248*J4^6*J6*J10^2 -
    5/884736*J4^5*J6^5 + 2249/15552*J4^5*J10^3 - 6217/1990656*J4^4*J6^4*J10 -
    1547/2592*J4^3*J6^3*J10^2 - 1/73728*J4^2*J6^7 - 10729/216*J4^2*J6^2*J10^3 -
    137/41472*J4*J6^6*J10 - 1726*J4*J6*J10^4 - 109/576*J6^5*J10^2 - 17040*J10^5;

//Invariant DAB
// (12,34)^23(12,56)^22(34)^12(34,56)^16(56)^14/D^9

DAB:=1/701982420492091392*J2^14*J4^14*J6 - 1/29249267520503808*J2^14*J4^13*J10 -
    1/415989582513831936*J2^13*J4^16 - 7/116997070082015232*J2^13*J4^13*J6^2 -
    49/38999023360671744*J2^13*J4^12*J6*J10 +
    47/812479653347328*J2^13*J4^11*J10^2 +
    121/1403964840984182784*J2^12*J4^15*J6 +
    5525/935976560656121856*J2^12*J4^14*J10 +
    91/77998046721343488*J2^12*J4^12*J6^3 +
    25/361102068154368*J2^12*J4^11*J6^2*J10 -
    91/2166612408926208*J2^12*J4^10*J6*J10^2 -
    1145/30091839012864*J2^12*J4^9*J10^3 + 1/69331597085638656*J2^11*J4^17 -
    883/623984373770747904*J2^11*J4^14*J6^2 -
    9157/51998697814228992*J2^11*J4^13*J6*J10 -
    212885/34665798542819328*J2^11*J4^12*J10^2 -
    91/6499837226778624*J2^11*J4^11*J6^4 -
    2761/2166612408926208*J2^11*J4^10*J6^3*J10 -
    3295/120367356051456*J2^11*J4^9*J6^2*J10^2 +
    42395/120367356051456*J2^11*J4^8*J6*J10^3 +
    15269/1253826625536*J2^11*J4^7*J10^4 - 431/935976560656121856*J2^10*J4^16*J6
    - 8005/155996093442686976*J2^10*J4^15*J10 +
    1463/103997395628457984*J2^10*J4^13*J6^3 +
    80683/34665798542819328*J2^10*J4^12*J6^2*J10 +
    430477/2888816545234944*J2^10*J4^11*J6*J10^2 +
    1001/8666449635704832*J2^10*J4^10*J6^5 +
    1680613/481469424205824*J2^10*J4^10*J10^3 +
    605/45137758519296*J2^10*J4^9*J6^4*J10 +
    39995/80244904034304*J2^10*J4^8*J6^3*J10^2 +
    19435/5015306502144*J2^10*J4^7*J6^2*J10^3 -
    859645/6687075336192*J2^10*J4^6*J6*J10^4 -
    179117/92876046336*J2^10*J4^5*J10^5 - 5/138663194171277312*J2^9*J4^18 +
    4165/623984373770747904*J2^9*J4^15*J6^2 +
    9359/6499837226778624*J2^9*J4^14*J6*J10 +
    318499/4333224817852416*J2^9*J4^13*J10^2 -
    39215/415989582513831936*J2^9*J4^12*J6^4 -
    153545/8666449635704832*J2^9*J4^11*J6^3*J10 -
    488465/320979616137216*J2^9*J4^10*J6^2*J10^2 -
    1001/1444408272617472*J2^9*J4^9*J6^6 -
    16178483/240734712102912*J2^9*J4^9*J6*J10^3 -
    1661/17832200896512*J2^9*J4^8*J6^5*J10 -
    371974591/320979616137216*J2^9*J4^8*J10^4 -
    15055/3343537668096*J2^9*J4^7*J6^4*J10^2 -
    280315/3343537668096*J2^9*J4^6*J6^3*J10^3 +
    509/41278242816*J2^9*J4^5*J6^2*J10^4 +
    2142191/123834728448*J2^9*J4^4*J6*J10^5 + 345629/2579890176*J2^9*J4^3*J10^6
    + 2695/2807929681968365568*J2^8*J4^17*J6 +
    17339/116997070082015232*J2^8*J4^16*J10 -
    335/5777633090469888*J2^8*J4^14*J6^3 -
    313915/17332899271409664*J2^8*J4^13*J6^2*J10 -
    849157/481469424205824*J2^8*J4^12*J6*J10^2 +
    1727/3851755393646592*J2^8*J4^11*J6^5 -
    13395535/240734712102912*J2^8*J4^11*J10^3 +
    53665/641959232274432*J2^8*J4^10*J6^4*J10 +
    3886871/481469424205824*J2^8*J4^9*J6^3*J10^2 +
    1001/320979616137216*J2^8*J4^8*J6^7 + 27129023/53496602689536*J2^8*J4^8*J6^\
    2*J10^3 + 3047/6687075336192*J2^8*J4^7*J6^6*J10 +
    4778317/278628139008*J2^8*J4^7*J6*J10^4 +
    37541/1486016741376*J2^8*J4^6*J6^5*J10^2 +
    657464695/2972033482752*J2^8*J4^6*J10^5 +
    176225/278628139008*J2^8*J4^5*J6^4*J10^3 +
    4206605/743008370688*J2^8*J4^4*J6^3*J10^4 -
    117007/3439853568*J2^8*J4^3*J6^2*J10^5 -
    16416617/20639121408*J2^8*J4^2*J6*J10^6 - 2356205/859963392*J2^8*J4*J10^7 +
    5/103997395628457984*J2^7*J4^19 - 10625/935976560656121856*J2^7*J4^16*J6^2 -
    270551/77998046721343488*J2^7*J4^15*J6*J10 -
    26337023/103997395628457984*J2^7*J4^14*J10^2 +
    3875/11555266180939776*J2^7*J4^13*J6^4 +
    48533/361102068154368*J2^7*J4^12*J6^3*J10 +
    17925935/962938848411648*J2^7*J4^11*J6^2*J10^2 -
    1991/1283918464548864*J2^7*J4^10*J6^6 +
    133122833/120367356051456*J2^7*J4^10*J6*J10^3 -
    25225/106993205379072*J2^7*J4^9*J6^5*J10 +
    3888985843/160489808068608*J2^7*J4^9*J10^4 -
    12419917/641959232274432*J2^7*J4^8*J6^4*J10^2 -
    143/13374150672384*J2^7*J4^7*J6^8 - 3603593/2229025112064*J2^7*J4^7*J6^3*J1\
    0^3 - 7205/4458050224128*J2^7*J4^6*J6^7*J10 -
    1623524837/17832200896512*J2^7*J4^6*J6^2*J10^4 -
    70469/743008370688*J2^7*J4^5*J6^6*J10^2 -
    1183558633/495338913792*J2^7*J4^5*J6*J10^5 -
    1978655/743008370688*J2^7*J4^4*J6^5*J10^3 -
    7290449179/330225942528*J2^7*J4^4*J10^6 -
    2114755/61917364224*J2^7*J4^3*J6^4*J10^4 -
    738107/6879707136*J2^7*J4^2*J6^3*J10^5 +
    3973973/3439853568*J2^7*J4*J6^2*J10^6 + 6380809/1146617856*J2^7*J6*J10^7 -
    1415/1403964840984182784*J2^6*J4^18*J6 -
    22991/116997070082015232*J2^6*J4^17*J10 +
    12215/155996093442686976*J2^6*J4^15*J6^3 +
    615215/17332899271409664*J2^6*J4^14*J6^2*J10 +
    11053871/2166612408926208*J2^6*J4^13*J6*J10^2 -
    2611/1925877696823296*J2^6*J4^12*J6^5 +
    224338357/962938848411648*J2^6*J4^12*J10^3 -
    627137/962938848411648*J2^6*J4^11*J6^4*J10 -
    27246971/240734712102912*J2^6*J4^10*J6^3*J10^2 +
    2519/641959232274432*J2^6*J4^9*J6^7 - 754803151/80244904034304*J2^6*J4^9*J6\
    ^2*J10^3 + 58079/213986410758144*J2^6*J4^8*J6^6*J10 -
    10233506873/26748301344768*J2^6*J4^8*J6*J10^4 -
    293923/13374150672384*J2^6*J4^7*J6^5*J10^2 -
    3033539131/495338913792*J2^6*J4^7*J10^5 + 1001/35664401793024*J2^6*J4^6*J6^9
    - 14078915/17832200896512*J2^6*J4^6*J6^4*J10^3 +
    77/18345885696*J2^6*J4^5*J6^8*J10 + 406819013/2972033482752*J2^6*J4^5*J6^3*\
    J10^4 + 120895/495338913792*J2^6*J4^4*J6^7*J10^2 +
    2755400311/330225942528*J2^6*J4^4*J6^2*J10^5 +
    424585/61917364224*J2^6*J4^3*J6^6*J10^3 +
    479701813/3057647616*J2^6*J4^3*J6*J10^6 +
    847429/9172942848*J2^6*J4^2*J6^5*J10^4 +
    1032629297/1146617856*J2^6*J4^2*J10^7 + 136141/286654464*J2^6*J4*J6^4*J10^5
    + 173575/2293235712*J2^6*J6^3*J10^6 - 5/138663194171277312*J2^5*J4^20 +
    2825/311992186885373952*J2^5*J4^17*J6^2 +
    46105/12999674453557248*J2^5*J4^16*J6*J10 +
    5776759/17332899271409664*J2^5*J4^15*J10^2 -
    72205/207994791256915968*J2^5*J4^14*J6^4 -
    449333/2166612408926208*J2^5*J4^13*J6^3*J10 -
    84710273/1925877696823296*J2^5*J4^12*J6^2*J10^2 +
    1673/427972821516288*J2^5*J4^11*J6^6 -
    1890115535/481469424205824*J2^5*J4^11*J6*J10^3 +
    21581/10030613004288*J2^5*J4^10*J6^5*J10 -
    10044986171/80244904034304*J2^5*J4^10*J10^4 +
    46586137/106993205379072*J2^5*J4^9*J6^4*J10^2 -
    4103/570630428688384*J2^5*J4^8*J6^8 + 32978171/743008370688*J2^5*J4^8*J6^3*\
    J10^3 + 1963/2972033482752*J2^5*J4^7*J6^7*J10 +
    14729301725/5944066965504*J2^5*J4^7*J6^2*J10^4 +
    11431231/35664401793024*J2^5*J4^6*J6^6*J10^2 +
    331588601/4586471424*J2^5*J4^6*J6*J10^5 -
    1001/17832200896512*J2^5*J4^5*J6^10 + 2767459/110075314176*J2^5*J4^5*J6^5*J\
    10^3 + 23441567303/27518828544*J2^5*J4^5*J10^6 -
    47135/5944066965504*J2^5*J4^4*J6^9*J10 +
    795347003/1320903770112*J2^5*J4^4*J6^4*J10^4 -
    245/573308928*J2^5*J4^3*J6^8*J10^2 - 103158101/27518828544*J2^5*J4^3*J6^3*J\
    10^5 - 445195/41278242816*J2^5*J4^2*J6^7*J10^3 -
    119518843/382205952*J2^5*J4^2*J6^2*J10^6 -
    1696385/13759414272*J2^5*J4*J6^6*J10^4 - 38183641/11943936*J2^5*J4*J6*J10^7
    - 26803/56623104*J2^5*J6^5*J10^5 - 1051841/165888*J2^5*J10^8 +
    1/1828079220031488*J2^4*J4^19*J6 + 39203/311992186885373952*J2^4*J4^18*J10 -
    1175/25999348907114496*J2^4*J4^16*J6^3 -
    231151/8666449635704832*J2^4*J4^15*J6^2*J10 -
    14543623/2888816545234944*J2^4*J4^14*J6*J10^2 +
    4445/4333224817852416*J2^4*J4^13*J6^5 -
    145574845/481469424205824*J2^4*J4^13*J10^3 +
    4372295/5777633090469888*J2^4*J4^12*J6^4*J10 +
    67514383/320979616137216*J2^4*J4^11*J6^3*J10^2 -
    215/26748301344768*J2^4*J4^10*J6^7 + 8823262769/320979616137216*J2^4*J4^10*\
    J6^2*J10^3 - 524531/106993205379072*J2^4*J4^9*J6^6*J10 +
    11346621487/6687075336192*J2^4*J4^9*J6*J10^4 -
    19507399/17832200896512*J2^4*J4^8*J6^5*J10^2 +
    29574397885/743008370688*J2^4*J4^8*J10^5 + 55/5944066965504*J2^4*J4^7*J6^9 -
    1119551963/8916100448256*J2^4*J4^7*J6^4*J10^3 -
    58055/15850845241344*J2^4*J4^6*J6^8*J10 -
    12416855321/1486016741376*J2^4*J4^6*J6^3*J10^4 -
    6645475/5944066965504*J2^4*J4^5*J6^7*J10^2 -
    5992156547/18345885696*J2^4*J4^5*J6^2*J10^5 +
    1001/11888133931008*J2^4*J4^4*J6^11 - 62638463/660451885056*J2^4*J4^4*J6^6*\
    J10^3 - 11727757163/1719926784*J2^4*J4^4*J6*J10^6 +
    5269/495338913792*J2^4*J4^3*J6^10*J10 -
    1066483615/330225942528*J2^4*J4^3*J6^5*J10^4 -
    1008000629/17915904*J2^4*J4^3*J10^7 + 161345/330225942528*J2^4*J4^2*J6^9*J1\
    0^2 - 185755417/4586471424*J2^4*J4^2*J6^4*J10^5 +
    131615/13759414272*J2^4*J4*J6^8*J10^3 + 249715/23887872*J2^4*J4*J6^3*J10^6 +
    606179/9172942848*J2^4*J6^7*J10^4 + 6319435/2985984*J2^4*J6^2*J10^7 +
    1/69331597085638656*J2^3*J4^21 - 2071/623984373770747904*J2^3*J4^18*J6^2 -
    81049/51998697814228992*J2^3*J4^17*J6*J10 -
    1477397/8666449635704832*J2^3*J4^16*J10^2 +
    14075/103997395628457984*J2^3*J4^15*J6^4 +
    57947/541653102231552*J2^3*J4^14*J6^3*J10 +
    2171731/71328803586048*J2^3*J4^13*J6^2*J10^2 -
    23345/11555266180939776*J2^3*J4^12*J6^6 +
    441401545/120367356051456*J2^3*J4^12*J6*J10^3 -
    566801/320979616137216*J2^3*J4^11*J6^5*J10 +
    6314497721/40122452017152*J2^3*J4^11*J10^4 -
    257838973/427972821516288*J2^3*J4^10*J6^4*J10^2 +
    3295/285315214344192*J2^3*J4^9*J6^8 - 2737890571/26748301344768*J2^3*J4^9*J\
    6^3*J10^3 + 33875/4458050224128*J2^3*J4^8*J6^7*J10 -
    27222560287/2972033482752*J2^3*J4^8*J6^2*J10^4 +
    63554731/35664401793024*J2^3*J4^7*J6^6*J10^2 -
    50802161909/123834728448*J2^3*J4^7*J6*J10^5 -
    2233/285315214344192*J2^3*J4^6*J6^10 +
    316990441/1486016741376*J2^3*J4^6*J6^5*J10^3 -
    37165675111/5159780352*J2^3*J4^6*J10^6 +
    189065/23776267862016*J2^3*J4^5*J6^9*J10 +
    7504781699/495338913792*J2^3*J4^5*J6^4*J10^4 +
    34202017/15850845241344*J2^3*J4^4*J6^8*J10^2 +
    194414479/286654464*J2^3*J4^4*J6^3*J10^5 - 91/990677827584*J2^3*J4^3*J6^12 +
    30279679/165112971264*J2^3*J4^3*J6^7*J10^3 +
    328954825/17915904*J2^3*J4^3*J6^2*J10^6 -
    353/36691771392*J2^3*J4^2*J6^11*J10 + 43710659/6879707136*J2^3*J4^2*J6^6*J1\
    0^4 + 31450805/124416*J2^3*J4^2*J6*J10^7 -
    18157/55037657088*J2^3*J4*J6^10*J10^2 + 2107775/23887872*J2^3*J4*J6^5*J10^5
    + 6109493/5184*J2^3*J4*J10^8 - 67525/18345885696*J2^3*J6^9*J10^3 +
    1007087/2985984*J2^3*J6^4*J10^6 - 377/2807929681968365568*J2^2*J4^20*J6 -
    15529/467988280328060928*J2^2*J4^19*J10 +
    349/34665798542819328*J2^2*J4^17*J6^3 +
    251423/34665798542819328*J2^2*J4^16*J6^2*J10 +
    391183/240734712102912*J2^2*J4^15*J6*J10^2 -
    1405/5777633090469888*J2^2*J4^14*J6^5 +
    26889505/240734712102912*J2^2*J4^14*J10^3 -
    58109/240734712102912*J2^2*J4^13*J6^4*J10 -
    44369189/481469424205824*J2^2*J4^12*J6^3*J10^2 +
    4925/1925877696823296*J2^2*J4^11*J6^7 -
    298359073/17832200896512*J2^2*J4^11*J6^2*J10^3 +
    1651787/641959232274432*J2^2*J4^10*J6^6*J10 -
    118395845/82556485632*J2^2*J4^10*J6*J10^4 +
    36856667/35664401793024*J2^2*J4^9*J6^5*J10^2 -
    17316854915/371504185344*J2^2*J4^9*J10^5 - 175/15850845241344*J2^2*J4^8*J6^9
    + 1270373611/5944066965504*J2^2*J4^8*J6^4*J10^3 -
    181993/23776267862016*J2^2*J4^7*J6^8*J10 +
    6096588865/247669456896*J2^2*J4^7*J6^3*J10^4 -
    222065/123834728448*J2^2*J4^6*J6^7*J10^2 +
    5419229573/3439853568*J2^2*J4^6*J6^2*J10^5 +
    59/15850845241344*J2^2*J4^5*J6^11 - 66886403/330225942528*J2^2*J4^5*J6^6*J1\
    0^3 + 1040821121/20155392*J2^2*J4^5*J6*J10^6 -
    51625/5283615080448*J2^2*J4^4*J6^10*J10 -
    14922475/1146617856*J2^2*J4^4*J6^5*J10^4 +
    8933337005/13436928*J2^2*J4^4*J10^7 - 3273239/1320903770112*J2^2*J4^3*J6^9*\
    J10^2 - 366079/663552*J2^2*J4^3*J6^4*J10^5 +
    91/1320903770112*J2^2*J4^2*J6^13 - 3647249/18345885696*J2^2*J4^2*J6^8*J10^3
    - 1369715/82944*J2^2*J4^2*J6^3*J10^6 + 145/27518828544*J2^2*J4*J6^12*J10 -
    281161/47775744*J2^2*J4*J6^7*J10^4 - 26541457/93312*J2^2*J4*J6^2*J10^7 +
    1223/12230590464*J2^2*J6^11*J10^2 - 12275/221184*J2^2*J6^6*J10^5 -
    357947/216*J2^2*J6*J10^8 - 1/415989582513831936*J2*J4^22 +
    779/1871953121312243712*J2*J4^19*J6^2 +
    4255/19499511680335872*J2*J4^18*J6*J10 +
    299237/12999674453557248*J2*J4^17*J10^2 -
    2117/138663194171277312*J2*J4^16*J6^4 -
    14447/962938848411648*J2*J4^15*J6^3*J10 -
    4991735/962938848411648*J2*J4^14*J6^2*J10^2 +
    935/3851755393646592*J2*J4^13*J6^6 - 87172775/120367356051456*J2*J4^13*J6*J\
    10^3 + 46619/160489808068608*J2*J4^12*J6^5*J10 -
    354423361/10030613004288*J2*J4^12*J10^4 +
    44809223/320979616137216*J2*J4^11*J6^4*J10^2 -
    9695/5135673858195456*J2*J4^10*J6^8 + 4217669/123834728448*J2*J4^10*J6^3*J1\
    0^3 - 114505/53496602689536*J2*J4^9*J6^7*J10 +
    4888549865/1114512556032*J2*J4^9*J6^2*J10^4 -
    35050975/35664401793024*J2*J4^8*J6^6*J10^2 +
    547276795/1934917632*J2*J4^8*J6*J10^5 + 601/95105071448064*J2*J4^7*J6^10 -
    117490943/495338913792*J2*J4^7*J6^5*J10^3 +
    1159674335/161243136*J2*J4^7*J10^6 + 497/110075314176*J2*J4^6*J6^9*J10 -
    680084141/20639121408*J2*J4^6*J6^4*J10^4 +
    435571/440301256704*J2*J4^5*J6^8*J10^2 - 17990909/6718464*J2*J4^5*J6^3*J10^5
    - 11/21134460321792*J2*J4^4*J6^12 + 878279/10319560704*J2*J4^4*J6^7*J10^3 -
    1646205365/13436928*J2*J4^4*J6^2*J10^6 + 2939/440301256704*J2*J4^3*J6^11*J10
    + 432277/214990848*J2*J4^3*J6^6*J10^4 - 789732865/279936*J2*J4^3*J6*J10^7 +
    87293/55037657088*J2*J4^2*J6^10*J10^2 - 38389/497664*J2*J4^2*J6^5*J10^5 -
    31270183/1296*J2*J4^2*J10^8 - 7/220150628352*J2*J4*J6^14 +
    21355/191102976*J2*J4*J6^9*J10^3 - 501889/186624*J2*J4*J6^4*J10^6 -
    97/73383542784*J2*J6^13*J10 + 50299/23887872*J2*J6^8*J10^4 +
    3929/243*J2*J6^3*J10^7 + 23/2807929681968365568*J4^21*J6 +
    601/467988280328060928*J4^20*J10 - 67/155996093442686976*J4^18*J6^3 -
    6251/17332899271409664*J4^17*J6^2*J10 -
    168361/2166612408926208*J4^16*J6*J10^2 + 107/11555266180939776*J4^15*J6^5 -
    67195/13374150672384*J4^15*J10^3 + 11209/962938848411648*J4^14*J6^4*J10 +
    1333259/240734712102912*J4^13*J6^3*J10^2 - 25/240734712102912*J4^12*J6^7 +
    23724817/20061226008576*J4^12*J6^2*J10^3 -
    46753/320979616137216*J4^11*J6^6*J10 + 24291409/208971104256*J4^11*J6*J10^4
    - 2265055/26748301344768*J4^10*J6^5*J10^2 + 464795/107495424*J4^10*J10^5 +
    265/427972821516288*J4^9*J6^9 - 116454629/4458050224128*J4^9*J6^4*J10^3 +
    18503/23776267862016*J4^8*J6^8*J10 - 17458949/3869835264*J4^8*J6^3*J10^4 +
    1187809/2972033482752*J4^7*J6^7*J10^2 - 140090293/322486272*J4^7*J6^2*J10^5
    - 13/7925422620672*J4^6*J6^11 + 4511005/41278242816*J4^6*J6^6*J10^3 -
    145890115/6718464*J4^6*J6*J10^6 - 3119/2641807540224*J4^5*J6^10*J10 +
    473003/26873856*J4^5*J6^5*J10^4 - 13634339/31104*J4^5*J10^7 -
    17921/82556485632*J4^4*J6^9*J10^2 + 30633859/17915904*J4^4*J6^4*J10^5 -
    1/5283615080448*J4^3*J6^13 - 2693/859963392*J4^3*J6^8*J10^3 +
    54596063/559872*J4^3*J6^3*J10^6 - 437/220150628352*J4^2*J6^12*J10 +
    23329/8957952*J4^2*J6^7*J10^4 + 70177709/23328*J4^2*J6^2*J10^7 -
    499/1146617856*J4*J6^11*J10^2 + 29455/124416*J4*J6^6*J10^5 +
    1126042/27*J4*J6*J10^8 + 1/146767085568*J6^15 - 1145/47775744*J6^10*J10^3 +
    47483/7776*J6^5*J10^6 + 155480*J10^9;

//Invariant DAC
//(12,34)^23(12,56)^22(34)^10(34,56)^17(56)^12/D^9

DAC:=-1/2807929681968365568*J2^15*J4^15 + 19/1403964840984182784*J2^14*J4^14*J6 +
    367/467988280328060928*J2^14*J4^13*J10 +
    109/11231718727873462272*J2^13*J4^16 -
    217/935976560656121856*J2^13*J4^13*J6^2 -
    127/4874877920083968*J2^13*J4^12*J6*J10 -
    18151/25999348907114496*J2^13*J4^11*J10^2 -
    1061/2807929681968365568*J2^12*J4^15*J6 -
    23741/935976560656121856*J2^12*J4^14*J10 +
    91/38999023360671744*J2^12*J4^12*J6^3 +
    373/962938848411648*J2^12*J4^11*J6^2*J10 +
    85673/4333224817852416*J2^12*J4^10*J6*J10^2 +
    51515/160489808068608*J2^12*J4^9*J10^3 -
    517/14975624970497949696*J2^11*J4^17 +
    4237/623984373770747904*J2^11*J4^14*J6^2 +
    44443/51998697814228992*J2^11*J4^13*J6*J10 +
    955703/34665798542819328*J2^11*J4^12*J10^2 -
    1547/103997395628457984*J2^11*J4^11*J6^4 -
    14575/4333224817852416*J2^11*J4^10*J6^3*J10 -
    238385/962938848411648*J2^11*J4^9*J6^2*J10^2 -
    900965/120367356051456*J2^11*J4^8*J6*J10^3 -
    6460313/80244904034304*J2^11*J4^7*J10^4 +
    8773/7487812485248974848*J2^10*J4^16*J6 +
    343369/2495937495082991616*J2^10*J4^15*J10 -
    2585/34665798542819328*J2^10*J4^13*J6^3 -
    455059/34665798542819328*J2^10*J4^12*J6^2*J10 -
    1138463/1444408272617472*J2^10*J4^11*J6*J10^2 +
    1001/17332899271409664*J2^10*J4^10*J6^5 -
    2571263/160489808068608*J2^10*J4^10*J10^3 +
    106865/5777633090469888*J2^10*J4^9*J6^4*J10 +
    143395/80244904034304*J2^10*J4^8*J6^3*J10^2 +
    3035005/40122452017152*J2^10*J4^7*J6^2*J10^3 +
    19634405/13374150672384*J2^10*J4^6*J6*J10^4 +
    47353853/4458050224128*J2^10*J4^5*J10^5 +
    1775/44926874911493849088*J2^9*J4^18 -
    90155/4991874990165983232*J2^9*J4^15*J6^2 -
    864685/207994791256915968*J2^9*J4^14*J6*J10 -
    14759947/69331597085638656*J2^9*J4^13*J10^2 +
    232265/415989582513831936*J2^9*J4^12*J6^4 +
    526075/4333224817852416*J2^9*J4^11*J6^3*J10 +
    9729185/962938848411648*J2^9*J4^10*J6^2*J10^2 -
    1001/11555266180939776*J2^9*J4^9*J6^6 +
    91059365/240734712102912*J2^9*J4^9*J6*J10^3 -
    1133/17832200896512*J2^9*J4^8*J6^5*J10 +
    1707013153/320979616137216*J2^9*J4^8*J10^4 -
    432005/53496602689536*J2^9*J4^7*J6^4*J10^2 -
    2877175/6687075336192*J2^9*J4^6*J6^3*J10^3 -
    11105143/990677827584*J2^9*J4^5*J6^2*J10^4 -
    25818583/185752092672*J2^9*J4^4*J6*J10^5 -
    52715327/82556485632*J2^9*J4^3*J10^6 -
    12925/11231718727873462272*J2^8*J4^17*J6 -
    1418009/7487812485248974848*J2^8*J4^16*J10 +
    7715/46221064723759104*J2^8*J4^14*J6^3 +
    3914335/69331597085638656*J2^8*J4^13*J6^2*J10 +
    21488657/3851755393646592*J2^8*J4^12*J6*J10^2 -
    5797/1925877696823296*J2^8*J4^11*J6^5 +
    219334211/1283918464548864*J2^8*J4^11*J10^3 -
    482845/641959232274432*J2^8*J4^10*J6^4*J10 -
    36802595/481469424205824*J2^8*J4^9*J6^3*J10^2 -
    143/320979616137216*J2^8*J4^8*J6^7 - 209488115/53496602689536*J2^8*J4^8*J6^\
    2*J10^3 + 5819/53496602689536*J2^8*J4^7*J6^6*J10 -
    888636187/8916100448256*J2^8*J4^7*J6*J10^4 +
    22589/990677827584*J2^8*J4^6*J6^5*J10^2 -
    8864392453/8916100448256*J2^8*J4^6*J10^5 +
    13281065/8916100448256*J2^8*J4^5*J6^4*J10^3 +
    534415/11609505792*J2^8*J4^4*J6^3*J10^4 +
    6530669/9172942848*J2^8*J4^3*J6^2*J10^5 +
    207950335/41278242816*J2^8*J4^2*J6*J10^6 +
    158933825/13759414272*J2^8*J4*J10^7 + 125/22463437455746924544*J2^7*J4^19 +
    55475/3743906242624487424*J2^7*J4^16*J6^2 +
    6084611/1247968747541495808*J2^7*J4^15*J6*J10 +
    154683107/415989582513831936*J2^7*J4^14*J10^2 -
    95005/92442129447518208*J2^7*J4^13*J6^4 -
    5243545/11555266180939776*J2^7*J4^12*J6^3*J10 -
    55420261/855945643032576*J2^7*J4^11*J6^2*J10^2 +
    15433/1283918464548864*J2^7*J4^10*J6^6 -
    908192515/240734712102912*J2^7*J4^10*J6*J10^3 +
    351307/106993205379072*J2^7*J4^9*J6^5*J10 -
    100042601057/1283918464548864*J2^7*J4^9*J10^4 +
    242492815/641959232274432*J2^7*J4^8*J6^4*J10^2 +
    1573/427972821516288*J2^7*J4^7*J6^8 + 34561195/1486016741376*J2^7*J4^7*J6^3\
    *J10^3 + 979/8916100448256*J2^7*J4^6*J6^7*J10 +
    14141028707/17832200896512*J2^7*J4^6*J6^2*J10^4 -
    208397/5944066965504*J2^7*J4^5*J6^6*J10^2 +
    20629094053/1486016741376*J2^7*J4^5*J6*J10^5 -
    1162385/371504185344*J2^7*J4^4*J6^5*J10^3 +
    10513650235/110075314176*J2^7*J4^4*J10^6 -
    107043335/990677827584*J2^7*J4^3*J6^4*J10^4 -
    73053731/41278242816*J2^7*J4^2*J6^3*J10^5 -
    357363397/27518828544*J2^7*J4*J6^2*J10^6 - 35318821/1146617856*J2^7*J6*J10^7
    - 335/11231718727873462272*J2^6*J4^18*J6 -
    150259/7487812485248974848*J2^6*J4^17*J10 -
    69125/623984373770747904*J2^6*J4^15*J6^3 -
    15154649/277326388342554624*J2^6*J4^14*J6^2*J10 -
    287418467/34665798542819328*J2^6*J4^13*J6*J10^2 +
    68201/15407021574586368*J2^6*J4^12*J6^5 -
    328187245/855945643032576*J2^6*J4^12*J10^3 +
    36829835/15407021574586368*J2^6*J4^11*J6^4*J10 +
    420503345/962938848411648*J2^6*J4^10*J6^3*J10^2 -
    23111/641959232274432*J2^6*J4^9*J6^7 +
    23217214601/641959232274432*J2^6*J4^9*J6^2*J10^3 -
    2211671/213986410758144*J2^6*J4^8*J6^6*J10 +
    298965389767/213986410758144*J2^6*J4^8*J6*J10^4 -
    68110931/53496602689536*J2^6*J4^7*J6^5*J10^2 +
    486177305749/23776267862016*J2^6*J4^7*J10^5 -
    1001/71328803586048*J2^6*J4^6*J6^9 - 1550058265/17832200896512*J2^6*J4^6*J6\
    ^4*J10^3 - 3245/2641807540224*J2^6*J4^5*J6^8*J10 -
    10306352705/2972033482752*J2^6*J4^5*J6^3*J10^4 +
    455/123834728448*J2^6*J4^4*J6^7*J10^2 -
    77322963973/990677827584*J2^6*J4^4*J6^2*J10^5 +
    1772365/495338913792*J2^6*J4^3*J6^6*J10^3 -
    1520532635/1719926784*J2^6*J4^3*J6*J10^6 +
    31801/226492416*J2^6*J4^2*J6^5*J10^4 - 532570141/143327232*J2^6*J4^2*J10^7 +
    115886861/55037657088*J2^6*J4*J6^4*J10^5 +
    24902177/2293235712*J2^6*J6^3*J10^6 - 349/7487812485248974848*J2^5*J4^20 -
    1285/2495937495082991616*J2^5*J4^17*J6^2 +
    6497/207994791256915968*J2^5*J4^16*J6*J10 +
    4083505/138663194171277312*J2^5*J4^15*J10^2 +
    441175/831979165027663872*J2^5*J4^14*J6^4 +
    24159631/69331597085638656*J2^5*J4^13*J6^3*J10 +
    607544011/7703510787293184*J2^5*J4^12*J6^2*J10^2 -
    15533/1141260857376768*J2^5*J4^11*J6^6 +
    27712818163/3851755393646592*J2^5*J4^11*J6*J10^3 -
    692041/80244904034304*J2^5*J4^10*J6^5*J10 +
    72579041201/320979616137216*J2^5*J4^10*J10^4 -
    1614059621/855945643032576*J2^5*J4^9*J6^4*J10^2 +
    46145/570630428688384*J2^5*J4^8*J6^8 -
    7004979403/35664401793024*J2^5*J4^8*J6^3*J10^3 +
    140107/5944066965504*J2^5*J4^7*J6^7*J10 -
    502552865683/47552535724032*J2^5*J4^7*J6^2*J10^4 +
    105620291/35664401793024*J2^5*J4^6*J6^6*J10^2 -
    186233203861/660451885056*J2^5*J4^6*J6*J10^5 +
    5005/142657607172096*J2^5*J4^5*J6^10 +
    23162111/110075314176*J2^5*J4^5*J6^5*J10^3 -
    40332469231/13759414272*J2^5*J4^5*J10^6 +
    10945/2972033482752*J2^5*J4^4*J6^9*J10 +
    11871032075/1320903770112*J2^5*J4^4*J6^4*J10^4 +
    44765/440301256704*J2^5*J4^3*J6^8*J10^2 +
    1153320785/5159780352*J2^5*J4^3*J6^3*J10^5 -
    95365/82556485632*J2^5*J4^2*J6^7*J10^3 +
    94034065/31850496*J2^5*J4^2*J6^2*J10^6 -
    9501905/110075314176*J2^5*J4*J6^6*J10^4 + 88777/5184*J2^5*J4*J6*J10^7 -
    1427771/1528823808*J2^5*J6^5*J10^5 + 4324501/165888*J2^5*J10^8 +
    619/935976560656121856*J2^4*J4^19*J6 +
    461123/2495937495082991616*J2^4*J4^18*J10 +
    25/3851755393646592*J2^4*J4^16*J6^3 + 317965/138663194171277312*J2^4*J4^15*\
    J6^2*J10 + 972125/23110532361879552*J2^4*J4^14*J6*J10^2 -
    29225/17332899271409664*J2^4*J4^13*J6^5 -
    14599759/641959232274432*J2^4*J4^13*J10^3 -
    127895555/92442129447518208*J2^4*J4^12*J6^4*J10 -
    532964785/1283918464548864*J2^4*J4^11*J6^3*J10^2 +
    12785/427972821516288*J2^4*J4^10*J6^7 -
    143802666247/2567836929097728*J2^4*J4^10*J6^2*J10^3 +
    18470935/855945643032576*J2^4*J4^9*J6^6*J10 -
    367683481549/106993205379072*J2^4*J4^9*J6*J10^4 +
    771031951/142657607172096*J2^4*J4^8*J6^5*J10^2 -
    1386587624765/17832200896512*J2^4*J4^8*J10^5 -
    19195/142657607172096*J2^4*J4^7*J6^9 +
    94188767915/142657607172096*J2^4*J4^7*J6^4*J10^3 -
    610225/15850845241344*J2^4*J4^6*J6^8*J10 +
    518429609107/11888133931008*J2^4*J4^6*J6^3*J10^4 -
    27869765/5944066965504*J2^4*J4^5*J6^7*J10^2 +
    4797474335/3057647616*J2^4*J4^5*J6^2*J10^5 -
    91/1486016741376*J2^4*J4^4*J6^11 - 214923485/660451885056*J2^4*J4^4*J6^6*J1\
    0^3 + 48892519085/1719926784*J2^4*J4^4*J6*J10^6 -
    25289/3962711310336*J2^4*J4^3*J6^10*J10 -
    284452547/20639121408*J2^4*J4^3*J6^5*J10^4 +
    1773409543/8957952*J2^4*J4^3*J10^7 - 137935/660451885056*J2^4*J4^2*J6^9*J10\
    ^2 - 289815185/859963392*J2^4*J4^2*J6^4*J10^5 -
    378125/220150628352*J2^4*J4*J6^8*J10^3 - 8259631/1990656*J2^4*J4*J6^3*J10^6
    + 126733/9172942848*J2^4*J6^7*J10^4 - 56500381/2985984*J2^4*J6^2*J10^7 +
    1589/44926874911493849088*J2^3*J4^21 -
    4669/1247968747541495808*J2^3*J4^18*J6^2 -
    905815/415989582513831936*J2^3*J4^17*J6*J10 -
    9847231/34665798542819328*J2^3*J4^16*J10^2 -
    25975/831979165027663872*J2^3*J4^15*J6^4 -
    1351405/69331597085638656*J2^3*J4^14*J6^3*J10 -
    50034755/15407021574586368*J2^3*J4^13*J6^2*J10^2 +
    164675/46221064723759104*J2^3*J4^12*J6^6 -
    124584091/1925877696823296*J2^3*J4^12*J6*J10^3 +
    17993609/5135673858195456*J2^3*J4^11*J6^5*J10 +
    3246307487/320979616137216*J2^3*J4^11*J10^4 +
    2236412545/1711891286065152*J2^3*J4^10*J6^4*J10^2 -
    104705/2282521714753536*J2^3*J4^9*J6^8 +
    24779631211/106993205379072*J2^3*J4^9*J6^3*J10^3 -
    5275555/142657607172096*J2^3*J4^8*J6^7*J10 +
    61790818381/2972033482752*J2^3*J4^8*J6^2*J10^4 -
    2932426361/285315214344192*J2^3*J4^7*J6^6*J10^2 +
    84157113821/92876046336*J2^3*J4^7*J6*J10^5 +
    45991/285315214344192*J2^3*J4^6*J6^10 -
    16700690321/11888133931008*J2^3*J4^6*J6^5*J10^3 +
    4866604433/322486272*J2^3*J4^6*J10^6 +
    1037905/23776267862016*J2^3*J4^5*J6^9*J10 -
    26170948027/247669456896*J2^3*J4^5*J6^4*J10^4 +
    76517285/15850845241344*J2^3*J4^4*J6^8*J10^2 -
    1923920249/429981696*J2^3*J4^4*J6^3*J10^5 +
    1183/15850845241344*J2^3*J4^3*J6^12 + 3103055/10319560704*J2^3*J4^3*J6^7*J1\
    0^3 - 918950915/8957952*J2^3*J4^3*J6^2*J10^6 +
    167/24461180928*J2^3*J4^2*J6^11*J10 + 19919959/1719926784*J2^3*J4^2*J6^6*J1\
    0^4 - 210382405/186624*J2^3*J4^2*J6*J10^7 +
    83489/440301256704*J2^3*J4*J6^10*J10^2 + 2183195/8957952*J2^3*J4*J6^5*J10^5
    - 10907207/2592*J2^3*J4*J10^8 + 26305/18345885696*J2^3*J6^9*J10^3 +
    6005821/2985984*J2^3*J6^4*J10^6 - 7097/22463437455746924544*J2^2*J4^20*J6 -
    173999/1871953121312243712*J2^2*J4^19*J10 +
    731/69331597085638656*J2^2*J4^17*J6^3 +
    2663483/277326388342554624*J2^2*J4^16*J6^2*J10 +
    10137359/3851755393646592*J2^2*J4^15*J6*J10^2 +
    3575/46221064723759104*J2^2*J4^14*J6^5 +
    131711225/641959232274432*J2^2*J4^14*J10^3 +
    2081455/30814043149172736*J2^2*J4^13*J6^4*J10 +
    73315435/3851755393646592*J2^2*J4^12*J6^3*J10^2 -
    37175/7703510787293184*J2^2*J4^11*J6^7 +
    64301189/35664401793024*J2^2*J4^11*J6^2*J10^3 -
    56787077/10271347716390912*J2^2*J4^10*J6^6*J10 +
    212496209/8916100448256*J2^2*J4^10*J6*J10^4 -
    7309247/2972033482752*J2^2*J4^9*J6^5*J10^2 -
    1507784861/557256278016*J2^2*J4^9*J10^5 +
    17855/380420285792256*J2^2*J4^8*J6^9 -
    6385056413/11888133931008*J2^2*J4^8*J6^4*J10^3 +
    15801385/380420285792256*J2^2*J4^7*J6^8*J10 -
    3878997727/61917364224*J2^2*J4^7*J6^3*J10^4 +
    99049601/7925422620672*J2^2*J4^6*J6^7*J10^2 -
    10154167135/2579890176*J2^2*J4^6*J6^2*J10^5 -
    2087/15850845241344*J2^2*J4^5*J6^11 + 304554485/165112971264*J2^2*J4^5*J6^6\
    *J10^3 - 19937986267/161243136*J2^2*J4^5*J6*J10^6 -
    170687/5283615080448*J2^2*J4^4*J6^10*J10 +
    19074487/127401984*J2^2*J4^4*J6^5*J10^4 -
    10024506637/6718464*J2^2*J4^4*J10^7 - 240295/82556485632*J2^2*J4^3*J6^9*J10\
    ^2 + 10186673/1492992*J2^2*J4^3*J6^4*J10^5 -
    161/2641807540224*J2^2*J4^2*J6^13 - 312545/2293235712*J2^2*J4^2*J6^8*J10^3 +
    10398443/62208*J2^2*J4^2*J6^3*J10^6 - 3713/880602513408*J2^2*J4*J6^12*J10 -
    49843/11943936*J2^2*J4*J6^7*J10^4 + 90790367/46656*J2^2*J4*J6^2*J10^7 -
    847/12230590464*J2^2*J6^11*J10^2 - 118715/1990656*J2^2*J6^6*J10^5 +
    841601/108*J2^2*J6*J10^8 - 389/44926874911493849088*J2*J4^22 +
    14087/14975624970497949696*J2*J4^19*J6^2 +
    373921/623984373770747904*J2*J4^18*J6*J10 +
    7153703/103997395628457984*J2*J4^17*J10^2 -
    4103/277326388342554624*J2*J4^16*J6^4 -
    24119/1283918464548864*J2*J4^15*J6^3*J10 -
    5253083/641959232274432*J2*J4^14*J6^2*J10^2 -
    3035/30814043149172736*J2*J4^13*J6^6 -
    157857397/120367356051456*J2*J4^13*J6*J10^3 -
    17663/160489808068608*J2*J4^12*J6^5*J10 -
    1398071521/20061226008576*J2*J4^12*J10^4 -
    55198565/1283918464548864*J2*J4^11*J6^4*J10^2 +
    78125/20542695432781824*J2*J4^10*J6^8 -
    58667333/8916100448256*J2*J4^10*J6^3*J10^3 +
    2127749/427972821516288*J2*J4^9*J6^7*J10 -
    209096575/557256278016*J2*J4^9*J6^2*J10^4 +
    91486903/35664401793024*J2*J4^8*J6^6*J10^2 -
    3064261/5804752896*J2*J4^8*J6*J10^5 - 21911/760840571584512*J2*J4^7*J6^10 +
    82057781/123834728448*J2*J4^7*J6^5*J10^3 + 11765167/26873856*J2*J4^7*J10^6 -
    291785/10567230160896*J2*J4^6*J6^9*J10 +
    242762137/2579890176*J2*J4^6*J6^4*J10^4 -
    5820065/660451885056*J2*J4^5*J6^8*J10^2 +
    1218899071/161243136*J2*J4^5*J6^3*J10^5 + 463/7044820107264*J2*J4^4*J6^12 -
    879341/644972544*J2*J4^4*J6^7*J10^3 + 2246247781/6718464*J2*J4^4*J6^2*J10^6
    + 379/27518828544*J2*J4^3*J6^11*J10 - 12277799/107495424*J2*J4^3*J6^6*J10^4
    + 512376271/69984*J2*J4^3*J6*J10^7 + 10663/13759414272*J2*J4^2*J6^10*J10^2 -
    430991/82944*J2*J4^2*J6^5*J10^5 + 4739603/81*J2*J4^2*J10^8 +
    53/1761205026816*J2*J4*J6^14 + 85/11943936*J2*J4*J6^9*J10^3 -
    10896727/93312*J2*J4*J6^4*J10^6 + 85/73383542784*J2*J6^13*J10 +
    2345/23887872*J2*J6^8*J10^4 - 1865773/1944*J2*J6^3*J10^7 +
    313/11231718727873462272*J4^21*J6 + 8711/1871953121312243712*J4^20*J10 -
    1165/1247968747541495808*J4^18*J6^3 - 1051/1083306204463104*J4^17*J6^2*J10 -
    1977101/8666449635704832*J4^16*J6*J10^2 + 191/23110532361879552*J4^15*J6^5 -
    626165/40122452017152*J4^15*J10^3 + 52949/3851755393646592*J4^14*J6^4*J10 +
    4115567/481469424205824*J4^13*J6^3*J10^2 + 395/7703510787293184*J4^12*J6^7 +
    2658401/1253826625536*J4^12*J6^2*J10^3 + 2801/40122452017152*J4^11*J6^6*J10
    + 95131117/417942208512*J4^11*J6*J10^4 +
    3722095/106993205379072*J4^10*J6^5*J10^2 + 17349643/1934917632*J4^10*J10^5 -
    2275/1711891286065152*J4^9*J6^9 + 15797791/2229025112064*J4^9*J6^4*J10^3 -
    185567/95105071448064*J4^8*J6^8*J10 + 2392697/3869835264*J4^8*J6^3*J10^4 -
    849991/743008370688*J4^7*J6^7*J10^2 + 471455/30233088*J4^7*J6^2*J10^5 +
    509/63403380965376*J4^6*J6^11 - 3508459/10319560704*J4^6*J6^6*J10^3 -
    1630981/2239488*J4^6*J6*J10^6 + 10897/1320903770112*J4^5*J6^10*J10 -
    12124333/214990848*J4^5*J6^5*J10^4 - 552497/15552*J4^5*J10^7 +
    226451/82556485632*J4^4*J6^9*J10^2 - 145575353/26873856*J4^4*J6^4*J10^5 -
    5/330225942528*J4^3*J6^13 + 186211/429981696*J4^3*J6^8*J10^3 -
    41699345/139968*J4^3*J6^3*J10^6 - 17/6879707136*J4^2*J6^12*J10 +
    80471/2239488*J4^2*J6^7*J10^4 - 50995157/5832*J4^2*J6^2*J10^7 +
    1/286654464*J4*J6^11*J10^2 + 282595/186624*J4*J6^6*J10^5 -
    3089834/27*J4*J6*J10^8 - 1/146767085568*J6^15 + 479/47775744*J6^10*J10^3 +
    49459/1944*J6^5*J10^6 - 400280*J10^9;

//Invariant DEA
// (12,34)^26(12,5)^25(12,6)^23(34)^14(34,5)^16(34,6)^18(56)^18/D^10

DEA:=-1/14556307471324007104512*J2^18*J4^16 + 1/269561249468963094528*J2^17*J4^15*J6
    + 343/2426051245220667850752*J2^17*J4^14*J10 +
    35/4852102490441335701504*J2^16*J4^17 -
    151/1617367496813778567168*J2^16*J4^14*J6^2 -
    679/101085468550861160448*J2^16*J4^13*J6*J10 -
    1787/14975624970497949696*J2^16*J4^12*J10^2 -
    149/404341874203444641792*J2^15*J4^16*J6 -
    41489/2426051245220667850752*J2^15*J4^15*J10 +
    49/33695156183620386816*J2^15*J4^13*J6^3 +
    19847/134780624734481547264*J2^15*J4^12*J6^2*J10 +
    4067/831979165027663872*J2^15*J4^11*J6*J10^2 +
    132449/2495937495082991616*J2^15*J4^10*J10^3 -
    241/4852102490441335701504*J2^14*J4^18 +
    445/50542734275430580224*J2^14*J4^15*J6^2 +
    104233/134780624734481547264*J2^14*J4^14*J6*J10 +
    31699/1871953121312243712*J2^14*J4^13*J10^2 -
    2821/179707499645975396352*J2^14*J4^12*J6^4 -
    44371/22463437455746924544*J2^14*J4^11*J6^3*J10 -
    50573/554652776685109248*J2^14*J4^10*J6^2*J10^2 -
    379225/207994791256915968*J2^14*J4^9*J6*J10^3 -
    5520893/415989582513831936*J2^14*J4^8*J10^4 +
    1813/808683748406889283584*J2^13*J4^17*J6 +
    53783/303256405652583481344*J2^13*J4^16*J10 -
    17605/134780624734481547264*J2^13*J4^14*J6^3 -
    1456601/89853749822987698176*J2^13*J4^13*J6^2*J10 -
    25987/38999023360671744*J2^13*J4^12*J6*J10^2 +
    3731/29951249940995899392*J2^13*J4^11*J6^5 -
    5644541/623984373770747904*J2^13*J4^11*J10^3 +
    542729/29951249940995899392*J2^13*J4^10*J6^4*J10 +
    142055/138663194171277312*J2^13*J4^9*J6^3*J10^2 +
    1940755/69331597085638656*J2^13*J4^8*J6^2*J10^3 +
    25466717/69331597085638656*J2^13*J4^7*J6*J10^4 +
    1573439/855945643032576*J2^13*J4^6*J10^5 +
    245/1617367496813778567168*J2^12*J4^19 -
    75817/1617367496813778567168*J2^12*J4^16*J6^2 -
    183233/25271367137715290112*J2^12*J4^15*J6*J10 -
    317159/1247968747541495808*J2^12*J4^14*J10^2 +
    80689/59902499881991798784*J2^12*J4^13*J6^4 +
    97745/467988280328060928*J2^12*J4^12*J6^3*J10 +
    3331639/277326388342554624*J2^12*J4^11*J6^2*J10^2 -
    5005/6655833320221310976*J2^12*J4^10*J6^6 +
    62961875/207994791256915968*J2^12*J4^10*J6*J10^3 -
    300289/2495937495082991616*J2^12*J4^9*J6^5*J10 +
    389239417/138663194171277312*J2^12*J4^9*J10^4 -
    79355/10271347716390912*J2^12*J4^8*J6^4*J10^2 -
    2923705/11555266180939776*J2^12*J4^7*J6^3*J10^3 -
    204063923/46221064723759104*J2^12*J4^6*J6^2*J10^4 -
    171359/4458050224128*J2^12*J4^5*J6*J10^5 -
    6104803/47552535724032*J2^12*J4^4*J10^6 -
    133/22463437455746924544*J2^11*J4^18*J6 -
    795871/1213025622610333925376*J2^11*J4^17*J10 +
    27041/44926874911493849088*J2^11*J4^15*J6^3 +
    6126463/44926874911493849088*J2^11*J4^14*J6^2*J10 +
    479609/51998697814228992*J2^11*J4^13*J6*J10^2 -
    38339/3743906242624487424*J2^11*J4^12*J6^5 +
    80255785/415989582513831936*J2^11*J4^12*J10^3 -
    576827/311992186885373952*J2^11*J4^11*J6^4*J10 -
    569083/4333224817852416*J2^11*J4^10*J6^3*J10^2 +
    5863/1663958330055327744*J2^11*J4^9*J6^7 -
    211121833/46221064723759104*J2^11*J4^9*J6^2*J10^3 +
    165407/277326388342554624*J2^11*J4^8*J6^6*J10 -
    297837959/3851755393646592*J2^11*J4^8*J6*J10^4 +
    70559/1711891286065152*J2^11*J4^7*J6^5*J10^2 -
    433280707/855945643032576*J2^11*J4^7*J10^5 +
    22984115/15407021574586368*J2^11*J4^6*J6^4*J10^3 +
    57993929/1925877696823296*J2^11*J4^5*J6^3*J10^4 +
    5267903/15850845241344*J2^11*J4^4*J6^2*J10^5 +
    42876223/23776267862016*J2^11*J4^3*J6*J10^6 +
    9330035/2641807540224*J2^11*J4^2*J10^7 -
    1267/4852102490441335701504*J2^10*J4^20 +
    85561/808683748406889283584*J2^10*J4^17*J6^2 +
    4703251/202170937101722320896*J2^10*J4^16*J6*J10 +
    8908319/7487812485248974848*J2^10*J4^15*J10^2 -
    4963/935976560656121856*J2^10*J4^14*J6^4 -
    17547521/11231718727873462272*J2^10*J4^13*J6^3*J10 -
    21147707/138663194171277312*J2^10*J4^12*J6^2*J10^2 +
    592823/9983749980331966464*J2^10*J4^11*J6^6 -
    11702165/1925877696823296*J2^10*J4^11*J6*J10^3 +
    9902935/831979165027663872*J2^10*J4^10*J6^5*J10 -
    11782127653/138663194171277312*J2^10*J4^10*J10^4 +
    22434535/23110532361879552*J2^10*J4^9*J6^4*J10^2 -
    9581/739537035580145664*J2^10*J4^8*J6^8 +
    473796235/11555266180939776*J2^10*J4^8*J6^3*J10^3 -
    103697/46221064723759104*J2^10*J4^7*J6^7*J10 +
    301239407/320979616137216*J2^10*J4^7*J6^2*J10^4 -
    546329/3423782572130304*J2^10*J4^6*J6^6*J10^2 +
    1558577449/142657607172096*J2^10*J4^6*J6*J10^5 -
    1925119/320979616137216*J2^10*J4^5*J6^5*J10^3 +
    395479337/7925422620672*J2^10*J4^5*J10^6 -
    655005995/5135673858195456*J2^10*J4^4*J6^4*J10^4 -
    12057173/7925422620672*J2^10*J4^3*J6^3*J10^5 -
    149414017/15850845241344*J2^10*J4^2*J6^2*J10^6 -
    608029/24461180928*J2^10*J4*J6*J10^7 - 1733063/110075314176*J2^10*J10^8 +
    6965/808683748406889283584*J2^9*J4^19*J6 +
    2932855/2426051245220667850752*J2^9*J4^18*J10 -
    77035/67390312367240773632*J2^9*J4^16*J6^3 -
    50397565/134780624734481547264*J2^9*J4^15*J6^2*J10 -
    871505/23110532361879552*J2^9*J4^14*J6*J10^2 +
    507829/14975624970497949696*J2^9*J4^13*J6^5 -
    2929322425/2495937495082991616*J2^9*J4^13*J10^3 +
    45550325/3743906242624487424*J2^9*J4^12*J6^4*J10 +
    4387895/2888816545234944*J2^9*J4^11*J6^3*J10^2 -
    74305/277326388342554624*J2^9*J4^10*J6^7 +
    497113931/5777633090469888*J2^9*J4^10*J6^2*J10^3 -
    95719823/1663958330055327744*J2^9*J4^9*J6^6*J10 +
    52128435497/23110532361879552*J2^9*J4^9*J6*J10^4 -
    6573437/1283918464548864*J2^9*J4^8*J6^5*J10^2 +
    9466206997/427972821516288*J2^9*J4^8*J10^5 +
    13871/369768517790072832*J2^9*J4^7*J6^9 -
    3746201581/15407021574586368*J2^9*J4^7*J6^4*J10^3 +
    793331/123256172596690944*J2^9*J4^6*J6^8*J10 -
    25356608725/3851755393646592*J2^9*J4^6*J6^3*J10^4 +
    21487/47552535724032*J2^9*J4^5*J6^7*J10^2 -
    9521690897/95105071448064*J2^9*J4^5*J6^2*J10^5 +
    14259175/855945643032576*J2^9*J4^4*J6^6*J10^3 -
    288301099/371504185344*J2^9*J4^4*J6*J10^6 +
    294143969/855945643032576*J2^9*J4^3*J6^5*J10^4 -
    1011968057/440301256704*J2^9*J4^3*J10^7 +
    41109743/10567230160896*J2^9*J4^2*J6^4*J10^5 +
    28707083/1320903770112*J2^9*J4*J6^3*J10^6 +
    7086743/165112971264*J2^9*J6^2*J10^7 +
    1337/4852102490441335701504*J2^8*J4^21 -
    206185/1617367496813778567168*J2^8*J4^18*J6^2 -
    295/8226356490141696*J2^8*J4^17*J6*J10 -
    35844133/14975624970497949696*J2^8*J4^16*J10^2 +
    747355/89853749822987698176*J2^8*J4^15*J6^4 +
    40395395/11231718727873462272*J2^8*J4^14*J6^3*J10 +
    74336753/138663194171277312*J2^8*J4^13*J6^2*J10^2 -
    6671/41085390865563648*J2^8*J4^12*J6^6 +
    13570248493/415989582513831936*J2^8*J4^12*J6*J10^3 -
    1571879/23110532361879552*J2^8*J4^11*J6^5*J10 +
    143128271165/207994791256915968*J2^8*J4^11*J10^4 -
    17368351/1711891286065152*J2^8*J4^10*J6^4*J10^2 +
    703285/739537035580145664*J2^8*J4^9*J6^8 -
    2782259135/3851755393646592*J2^8*J4^9*J6^3*J10^3 +
    121129/570630428688384*J2^8*J4^8*J6^7*J10 -
    135670132237/5135673858195456*J2^8*J4^8*J6^2*J10^4 +
    33901469/1711891286065152*J2^8*J4^7*J6^6*J10^2 -
    5646321967/11888133931008*J2^8*J4^7*J6*J10^5 -
    7007/82170781731127296*J2^8*J4^6*J6^10 +
    2566234223/2567836929097728*J2^8*J4^6*J6^5*J10^3 -
    39095803613/11888133931008*J2^8*J4^6*J10^6 -
    53999/3851755393646592*J2^8*J4^5*J6^9*J10 +
    50313731237/1711891286065152*J2^8*J4^5*J6^4*J10^4 -
    235655/253613523861504*J2^8*J4^4*J6^8*J10^2 +
    8228659/16307453952*J2^8*J4^4*J6^3*J10^5 -
    4504915/142657607172096*J2^8*J4^3*J6^7*J10^3 +
    4208982215/880602513408*J2^8*J4^3*J6^2*J10^6 -
    328400429/570630428688384*J2^8*J4^2*J6^6*J10^4 +
    3579159437/165112971264*J2^8*J4^2*J6*J10^7 -
    515801/97844723712*J2^8*J4*J6^5*J10^5 + 111740687/3439853568*J2^8*J4*J10^8 -
    85553/4586471424*J2^8*J6^4*J10^6 - 2989/404341874203444641792*J2^7*J4^20*J6
    - 2986373/2426051245220667850752*J2^7*J4^19*J10 +
    75145/67390312367240773632*J2^7*J4^17*J6^3 +
    21185125/44926874911493849088*J2^7*J4^16*J6^2*J10 +
    157029839/2495937495082991616*J2^7*J4^15*J6*J10^2 -
    321545/7487812485248974848*J2^7*J4^14*J6^5 +
    3299267261/1247968747541495808*J2^7*J4^14*J10^3 -
    344494045/14975624970497949696*J2^7*J4^13*J6^4*J10 -
    312093847/69331597085638656*J2^7*J4^12*J6^3*J10^2 +
    1139/1925877696823296*J2^7*J4^11*J6^7 -
    111229630421/277326388342554624*J2^7*J4^11*J6^2*J10^3 +
    77888981/277326388342554624*J2^7*J4^10*J6^6*J10 -
    141762638105/8666449635704832*J2^7*J4^10*J6*J10^4 +
    13657675/285315214344192*J2^7*J4^9*J6^5*J10^2 -
    52583837915/213986410758144*J2^7*J4^9*J10^5 -
    164197/61628086298345472*J2^7*J4^8*J6^9 +
    20491136693/5135673858195456*J2^7*J4^8*J6^4*J10^3 -
    916115/1521681143169024*J2^7*J4^7*J6^8*J10 +
    690315232025/3851755393646592*J2^7*J4^7*J6^3*J10^4 -
    2701481/47552535724032*J2^7*J4^6*J6^7*J10^2 +
    207869718467/47552535724032*J2^7*J4^6*J6^2*J10^5 +
    1547/10271347716390912*J2^7*J4^5*J6^11 -
    4968110357/1711891286065152*J2^7*J4^5*J6^6*J10^3 +
    106123915151/1981355655168*J2^7*J4^5*J6*J10^6 +
    468919/20542695432781824*J2^7*J4^4*J6^10*J10 -
    6172339999/71328803586048*J2^7*J4^4*J6^5*J10^4 +
    6936424363/27518828544*J2^7*J4^4*J10^7 +
    514945/380420285792256*J2^7*J4^3*J6^9*J10^2 -
    7975130995/5283615080448*J2^7*J4^3*J6^4*J10^5 +
    14878465/380420285792256*J2^7*J4^2*J6^8*J10^3 -
    1602646423/110075314176*J2^7*J4^2*J6^3*J10^6 +
    26055127/47552535724032*J2^7*J4*J6^7*J10^4 -
    1238622077/18345885696*J2^7*J4*J6^2*J10^7 +
    72373/24461180928*J2^7*J6^6*J10^5 - 234316841/2293235712*J2^7*J6*J10^8 -
    875/4852102490441335701504*J2^6*J4^22 +
    34979/404341874203444641792*J2^6*J4^19*J6^2 +
    11776531/404341874203444641792*J2^6*J4^18*J6*J10 +
    5838787/2495937495082991616*J2^6*J4^17*J10^2 -
    382375/59902499881991798784*J2^6*J4^16*J6^4 -
    81035965/22463437455746924544*J2^6*J4^15*J6^3*J10 -
    133451665/184884258895036416*J2^6*J4^14*J6^2*J10^2 +
    201341/1247968747541495808*J2^6*J4^13*J6^6 -
    6282241727/103997395628457984*J2^6*J4^13*J6*J10^3 +
    256448221/2495937495082991616*J2^6*J4^12*J6^5*J10 -
    61776079141/34665798542819328*J2^6*J4^12*J10^4 +
    761909225/30814043149172736*J2^6*J4^11*J6^4*J10^2 -
    1217993/739537035580145664*J2^6*J4^10*J6^8 +
    16540097579/5777633090469888*J2^6*J4^10*J6^3*J10^3 -
    5011793/5777633090469888*J2^6*J4^9*J6^7*J10 +
    3901703154563/23110532361879552*J2^6*J4^9*J6^2*J10^4 -
    279935093/1711891286065152*J2^6*J4^8*J6^6*J10^2 +
    172159766635/35664401793024*J2^6*J4^8*J6*J10^5 +
    120659/20542695432781824*J2^6*J4^7*J6^10 -
    19519146557/1283918464548864*J2^6*J4^7*J6^5*J10^3 +
    311608854377/5944066965504*J2^6*J4^7*J10^6 +
    80701147/61628086298345472*J2^6*J4^6*J6^9*J10 -
    1995119071099/2567836929097728*J2^6*J4^6*J6^4*J10^4 +
    5737915/47552535724032*J2^6*J4^5*J6^8*J10^2 -
    88967823833/3962711310336*J2^6*J4^5*J6^3*J10^5 -
    5551/27390260577042432*J2^6*J4^4*J6^12 +
    424137133/71328803586048*J2^6*J4^4*J6^7*J10^3 -
    29371939637/82556485632*J2^6*J4^4*J6^2*J10^6 -
    92263/3423782572130304*J2^6*J4^3*J6^11*J10 +
    47883890887/285315214344192*J2^6*J4^3*J6^6*J10^4 -
    38107534685/13759414272*J2^6*J4^3*J6*J10^7 -
    112129/84537841287168*J2^6*J4^2*J6^10*J10^2 +
    589386175/220150628352*J2^6*J4^2*J6^5*J10^5 -
    1487002877/191102976*J2^6*J4^2*J10^8 -
    906295/31701690482688*J2^6*J4*J6^9*J10^3 +
    803992321/36691771392*J2^6*J4*J6^4*J10^6 -
    1800259/7925422620672*J2^6*J6^8*J10^4 + 318748021/4586471424*J2^6*J6^3*J10^7
    + 1001/269561249468963094528*J2^5*J4^21*J6 +
    843557/1213025622610333925376*J2^5*J4^20*J10 -
    25907/44926874911493849088*J2^5*J4^18*J6^3 -
    26478593/89853749822987698176*J2^5*J4^17*J6^2*J10 -
    2485739/51998697814228992*J2^5*J4^16*J6*J10^2 +
    748531/29951249940995899392*J2^5*J4^15*J6^5 -
    512157917/207994791256915968*J2^5*J4^15*J10^3 +
    6543215/369768517790072832*J2^5*J4^14*J6^4*J10 +
    654615671/138663194171277312*J2^5*J4^13*J6^3*J10^2 -
    369803/831979165027663872*J2^5*J4^12*J6^7 +
    27287769133/46221064723759104*J2^5*J4^12*J6^2*J10^3 -
    544225099/1663958330055327744*J2^5*J4^11*J6^6*J10 +
    7383790213/213986410758144*J2^5*J4^11*J6*J10^4 -
    59605939/641959232274432*J2^5*J4^10*J6^5*J10^2 +
    80636690657/106993205379072*J2^5*J4^10*J10^5 +
    430157/123256172596690944*J2^5*J4^9*J6^9 -
    100712744815/7703510787293184*J2^5*J4^9*J6^4*J10^3 +
    5146429/2567836929097728*J2^5*J4^8*J6^8*J10 -
    951250140193/962938848411648*J2^5*J4^8*J6^3*J10^4 +
    239135/587068342272*J2^5*J4^7*J6^7*J10^2 -
    39727306079/990677827584*J2^5*J4^7*J6^2*J10^5 -
    207137/20542695432781824*J2^5*J4^6*J6^11 +
    11610272233/285315214344192*J2^5*J4^6*J6^6*J10^3 -
    300466090387/371504185344*J2^5*J4^6*J6*J10^6 -
    29576621/13695130288521216*J2^5*J4^5*J6^10*J10 +
    39892587637/17832200896512*J2^5*J4^5*J6^5*J10^4 -
    514414069021/82556485632*J2^5*J4^5*J10^7 -
    8891045/47552535724032*J2^5*J4^4*J6^9*J10^2 +
    1928518529/27518828544*J2^5*J4^4*J6^4*J10^5 +
    917/4565043429507072*J2^5*J4^3*J6^13 -
    1599404465/190210142896128*J2^5*J4^3*J6^8*J10^3 +
    33829746205/27518828544*J2^5*J4^3*J6^3*J10^6 +
    99559/4565043429507072*J2^5*J4^2*J6^12*J10 -
    818061671/3962711310336*J2^5*J4^2*J6^7*J10^4 +
    4796681035/429981696*J2^5*J4^2*J6^2*J10^7 +
    5531/7044820107264*J2^5*J4*J6^11*J10^2 -
    7076699/2717908992*J2^5*J4*J6^6*J10^5 + 2074825991/47775744*J2^5*J4*J6*J10^8
    + 24749/2641807540224*J2^5*J6^10*J10^3 - 39797143/3057647616*J2^5*J6^5*J10^6
    + 27656465/663552*J2^5*J10^9 + 341/4852102490441335701504*J2^4*J4^23 -
    51415/1617367496813778567168*J2^4*J4^20*J6^2 -
    1227571/101085468550861160448*J2^4*J4^19*J6*J10 -
    4096631/3743906242624487424*J2^4*J4^18*J10^2 +
    143437/59902499881991798784*J2^4*J4^17*J6^4 +
    18556673/11231718727873462272*J2^4*J4^16*J6^3*J10 +
    112766557/277326388342554624*J2^4*J4^15*J6^2*J10^2 -
    1353415/19967499960663932928*J2^4*J4^14*J6^6 +
    487918943/11555266180939776*J2^4*J4^14*J6*J10^3 -
    16007885/277326388342554624*J2^4*J4^13*J6^5*J10 +
    27112566995/17332899271409664*J2^4*J4^13*J10^4 -
    889892795/46221064723759104*J2^4*J4^12*J6^4*J10^2 +
    1977605/2218611106740436992*J2^4*J4^11*J6^8 -
    36967847497/11555266180939776*J2^4*J4^11*J6^3*J10^3 +
    25726565/34665798542819328*J2^4*J4^10*J6^7*J10 -
    3717461011/13374150672384*J2^4*J4^10*J6^2*J10^4 +
    619976573/2567836929097728*J2^4*J4^9*J6^6*J10^2 -
    106466650651/8916100448256*J2^4*J4^9*J6*J10^5 -
    455231/82170781731127296*J2^4*J4^8*J6^10 +
    25432899545/641959232274432*J2^4*J4^8*J6^5*J10^3 -
    24499589185/123834728448*J2^4*J4^8*J10^6 -
    26358325/7703510787293184*J2^4*J4^7*J6^9*J10 +
    575112584407/160489808068608*J2^4*J4^7*J6^4*J10^4 -
    23265955/31701690482688*J2^4*J4^6*J6^8*J10^2 +
    90355429945/495338913792*J2^4*J4^6*J6^3*J10^5 +
    362005/27390260577042432*J2^4*J4^5*J6^12 -
    1814441711/23776267862016*J2^4*J4^5*J6^7*J10^3 +
    2509200312965/495338913792*J2^4*J4^5*J6^2*J10^6 +
    1506277/570630428688384*J2^4*J4^4*J6^11*J10 -
    76666509647/17832200896512*J2^4*J4^4*J6^6*J10^4 +
    238507055759/3439853568*J2^4*J4^4*J6*J10^7 +
    25962997/126806761930752*J2^4*J4^3*J6^10*J10^2 -
    58189831/429981696*J2^4*J4^3*J6^5*J10^5 +
    151182237215/429981696*J2^4*J4^3*J10^8 -
    421/3043362286338048*J2^4*J4^2*J6^14 +
    61781437/7925422620672*J2^4*J4^2*J6^9*J10^3 -
    5319515183/2293235712*J2^4*J4^2*J6^4*J10^6 -
    4121/380420285792256*J2^4*J4*J6^13*J10 +
    192633365/1320903770112*J2^4*J4*J6^8*J10^4 -
    5568476923/286654464*J2^4*J4*J6^3*J10^7 - 187/880602513408*J2^4*J6^12*J10^2
    + 6539387/6115295232*J2^4*J6^7*J10^5 - 712011259/11943936*J2^4*J6^2*J10^8 -
    101/101085468550861160448*J2^3*J4^22*J6 -
    120431/606512811305166962688*J2^3*J4^21*J10 +
    19495/134780624734481547264*J2^3*J4^19*J6^3 +
    11433449/134780624734481547264*J2^3*J4^18*J6^2*J10 +
    3234919/207994791256915968*J2^3*J4^17*J6*J10^2 -
    47495/7487812485248974848*J2^3*J4^16*J6^5 +
    280208935/311992186885373952*J2^3*J4^16*J10^3 -
    83001947/14975624970497949696*J2^3*J4^15*J6^4*J10 -
    21286027/11555266180939776*J2^3*J4^14*J6^3*J10^2 +
    69755/554652776685109248*J2^3*J4^13*J6^7 -
    1674638981/5777633090469888*J2^3*J4^13*J6^2*J10^3 +
    104188625/831979165027663872*J2^3*J4^12*J6^6*J10 -
    7795925063/361102068154368*J2^3*J4^12*J6*J10^4 +
    21459443/427972821516288*J2^3*J4^11*J6^5*J10^2 -
    16346521861/26748301344768*J2^3*J4^11*J10^5 -
    14665/11555266180939776*J2^3*J4^10*J6^9 +
    39995211367/3851755393646592*J2^3*J4^10*J6^4*J10^3 -
    54380245/46221064723759104*J2^3*J4^9*J6^8*J10 +
    287121839041/240734712102912*J2^3*J4^9*J6^3*J10^4 -
    1701439/3962711310336*J2^3*J4^8*J6^7*J10^2 +
    224701045237/2972033482752*J2^3*J4^8*J6^2*J10^5 +
    131257/20542695432781824*J2^3*J4^7*J6^11 -
    17049697355/213986410758144*J2^3*J4^7*J6^6*J10^3 +
    905647968847/371504185344*J2^3*J4^7*J6*J10^6 +
    86196557/20542695432781824*J2^3*J4^6*J6^10*J10 -
    55177826653/6687075336192*J2^3*J4^6*J6^5*J10^4 +
    52741137799/1719926784*J2^3*J4^6*J10^7 +
    9848549/10567230160896*J2^3*J4^5*J6^9*J10^2 -
    80931771409/165112971264*J2^3*J4^5*J6^4*J10^5 -
    4865/380420285792256*J2^3*J4^4*J6^13 +
    1163899945/11888133931008*J2^3*J4^4*J6^8*J10^3 -
    10587386077/644972544*J2^3*J4^4*J6^3*J10^6 -
    1748033/760840571584512*J2^3*J4^3*J6^12*J10 +
    7997159687/1486016741376*J2^3*J4^3*J6^7*J10^4 -
    93774280213/322486272*J2^3*J4^3*J6^2*J10^7 -
    262909/1761205026816*J2^3*J4^2*J6^11*J10^2 +
    89720491/573308928*J2^3*J4^2*J6^6*J10^5 -
    7079098649/2985984*J2^3*J4^2*J6*J10^8 + 5/84537841287168*J2^3*J4*J6^15 -
    11221663/2641807540224*J2^3*J4*J6^10*J10^3 +
    71733665/31850496*J2^3*J4*J6^5*J10^6 - 8089763/1296*J2^3*J4*J10^9 +
    79/31701690482688*J2^3*J6^14*J10 - 14841379/330225942528*J2^3*J6^9*J10^4 +
    16229965/1327104*J2^3*J6^4*J10^7 - 35/2426051245220667850752*J2^2*J4^24 +
    4321/808683748406889283584*J2^2*J4^21*J6^2 +
    24473/11231718727873462272*J2^2*J4^20*J6*J10 +
    380353/1871953121312243712*J2^2*J4^19*J10^2 -
    33131/89853749822987698176*J2^2*J4^18*J6^4 -
    1107785/3743906242624487424*J2^2*J4^17*J6^3*J10 -
    480631/5777633090469888*J2^2*J4^16*J6^2*J10^2 +
    3871/369768517790072832*J2^2*J4^15*J6^6 -
    252884453/25999348907114496*J2^2*J4^15*J6*J10^3 +
    36155/3249918613389312*J2^2*J4^14*J6^5*J10 -
    5270795407/12999674453557248*J2^2*J4^14*J10^4 +
    4513327/962938848411648*J2^2*J4^13*J6^4*J10^2 -
    169505/1109305553370218496*J2^2*J4^12*J6^8 +
    39939413/40122452017152*J2^2*J4^12*J6^3*J10^3 -
    4027585/23110532361879552*J2^2*J4^11*J6^7*J10 +
    1499112881/13374150672384*J2^2*J4^11*J6^2*J10^4 -
    52291379/641959232274432*J2^2*J4^10*J6^6*J10^2 +
    4723678139/743008370688*J2^2*J4^10*J6*J10^5 +
    150115/123256172596690944*J2^2*J4^9*J6^10 -
    6481241599/320979616137216*J2^2*J4^9*J6^5*J10^3 +
    52929616165/371504185344*J2^2*J4^9*J10^6 +
    6375035/5135673858195456*J2^2*J4^8*J6^9*J10 -
    17100616501/5944066965504*J2^2*J4^8*J6^4*J10^4 +
    15846485/31701690482688*J2^2*J4^7*J6^8*J10^2 -
    59286484367/247669456896*J2^2*J4^7*J6^3*J10^5 -
    23107/4565043429507072*J2^2*J4^6*J6^12 +
    914511515/8916100448256*J2^2*J4^6*J6^7*J10^3 -
    116266286191/10319560704*J2^2*J4^6*J6^2*J10^6 -
    1997509/570630428688384*J2^2*J4^5*J6^11*J10 +
    105016050749/8916100448256*J2^2*J4^5*J6^6*J10^4 -
    174901541465/644972544*J2^2*J4^5*J6*J10^7 -
    522443/660451885056*J2^2*J4^4*J6^10*J10^2 +
    594238571/764411904*J2^2*J4^4*J6^5*J10^5 -
    33748808705/13436928*J2^2*J4^4*J10^8 +
    13111/1521681143169024*J2^2*J4^3*J6^14 -
    53763239/660451885056*J2^2*J4^3*J6^9*J10^3 +
    24835318279/859963392*J2^2*J4^3*J6^4*J10^6 +
    42085/31701690482688*J2^2*J4^2*J6^13*J10 -
    339860669/82556485632*J2^2*J4^2*J6^8*J10^4 +
    10076618591/17915904*J2^2*J4^2*J6^3*J10^7 +
    113465/1761205026816*J2^2*J4*J6^12*J10^2 -
    18665209/191102976*J2^2*J4*J6^7*J10^5 + 231741071/46656*J2^2*J4*J6^2*J10^8 -
    1/84537841287168*J2^2*J6^16 + 225581/220150628352*J2^2*J6^11*J10^3 -
    2314523/2654208*J2^2*J6^6*J10^6 + 3139403/216*J2^2*J6*J10^9 +
    11/101085468550861160448*J2*J4^23*J6 + 793/37907050706572935168*J2*J4^22*J10
    - 427/33695156183620386816*J2*J4^20*J6^3 -
    15107/1871953121312243712*J2*J4^19*J6^2*J10 -
    7385/4874877920083968*J2*J4^18*J6*J10^2 +
    623/1247968747541495808*J2*J4^17*J6^5 -
    875303/9749755840167936*J2*J4^17*J10^3 +
    80321/155996093442686976*J2*J4^16*J6^4*J10 +
    572789/2888816545234944*J2*J4^15*J6^3*J10^2 -
    455/46221064723759104*J2*J4^14*J6^7 + 306446261/8666449635704832*J2*J4^14*J\
    6^2*J10^3 - 2573315/207994791256915968*J2*J4^13*J6^6*J10 +
    3215385773/1083306204463104*J2*J4^13*J6*J10^4 -
    2038433/320979616137216*J2*J4^12*J6^5*J10^2 +
    212763407/2229025112064*J2*J4^12*J10^5 +
    5075/46221064723759104*J2*J4^11*J6^9 -
    549123449/320979616137216*J2*J4^11*J6^4*J10^3 +
    271915/1925877696823296*J2*J4^10*J6^8*J10 -
    15621548171/60183678025728*J2*J4^10*J6^3*J10^4 +
    4038011/53496602689536*J2*J4^9*J6^7*J10^2 -
    1030200395/46438023168*J2*J4^9*J6^2*J10^5 -
    1211/1711891286065152*J2*J4^8*J6^11 + 2331588103/106993205379072*J2*J4^8*J6\
    ^6*J10^3 - 5118035125/5159780352*J2*J4^8*J6*J10^6 -
    671579/855945643032576*J2*J4^7*J6^10*J10 +
    1833867395/495338913792*J2*J4^7*J6^5*J10^4 - 80438437/4478976*J2*J4^7*J10^7
    - 681769/1981355655168*J2*J4^6*J6^9*J10^2 +
    7836587051/20639121408*J2*J4^6*J6^4*J10^5 +
    469/190210142896128*J2*J4^5*J6^13 - 911943065/11888133931008*J2*J4^5*J6^8*J\
    10^3 + 1663970791/71663616*J2*J4^5*J6^3*J10^6 +
    127027/71328803586048*J2*J4^4*J6^12*J10 -
    885238073/92876046336*J2*J4^4*J6^7*J10^4 +
    5387922983/6718464*J2*J4^4*J6^2*J10^7 +
    177161/440301256704*J2*J4^3*J6^11*J10^2 -
    12068393/17915904*J2*J4^3*J6^6*J10^5 + 1928660759/139968*J2*J4^3*J6*J10^8 -
    229/63403380965376*J2*J4^2*J6^15 + 67361/1719926784*J2*J4^2*J6^10*J10^3 -
    932580577/35831808*J2*J4^2*J6^5*J10^6 + 110154097/1296*J2*J4^2*J10^9 -
    4699/10567230160896*J2*J4*J6^14*J10 + 34539089/20639121408*J2*J4*J6^9*J10^4
    - 22606373/46656*J2*J4*J6^4*J10^7 - 1799/146767085568*J2*J6^13*J10^2 +
    781487/31850496*J2*J6^8*J10^5 - 744466/243*J2*J6^3*J10^8 +
    1/909769216957750444032*J4^25 - 11/50542734275430580224*J4^22*J6^2 -
    503/6317841784428822528*J4^21*J6*J10 - 373/51998697814228992*J4^20*J10^2 +
    7/623984373770747904*J4^19*J6^4 + 14137/1403964840984182784*J4^18*J6^3*J10 +
    49799/17332899271409664*J4^17*J6^2*J10^2 - 175/623984373770747904*J4^16*J6^6
    + 2202547/6499837226778624*J4^16*J6*J10^3 -
    9293/25999348907114496*J4^15*J6^5*J10 + 1748315/120367356051456*J4^15*J10^4
    - 171095/962938848411648*J4^14*J6^4*J10^2 + 35/8666449635704832*J4^13*J6^8 -
    10385041/240734712102912*J4^13*J6^3*J10^3 +
    101945/17332899271409664*J4^12*J6^7*J10 -
    990981599/180551034077184*J4^12*J6^2*J10^4 +
    383071/106993205379072*J4^11*J6^6*J10^2 - 7296863/20639121408*J4^11*J6*J10^5
    - 91/2567836929097728*J4^10*J6^10 + 94505795/80244904034304*J4^10*J6^5*J10^\
    3 - 23614885/2579890176*J4^10*J10^6 - 48865/962938848411648*J4^9*J6^9*J10 +
    9084597001/40122452017152*J4^9*J6^4*J10^4 -
    726491/23776267862016*J4^8*J6^8*J10^2 + 89430733/3439853568*J4^8*J6^3*J10^5
    + 161/855945643032576*J4^7*J6^12 - 89822449/8916100448256*J4^7*J6^7*J10^3 +
    562628473/322486272*J4^7*J6^2*J10^6 + 16057/71328803586048*J4^6*J6^11*J10 -
    738700793/371504185344*J4^6*J6^6*J10^4 + 31205815/497664*J4^6*J6*J10^7 +
    281035/2641807540224*J4^5*J6^10*J10^2 - 23131243/95551488*J4^5*J6^5*J10^5 +
    6392573/6912*J4^5*J10^8 - 53/95105071448064*J4^4*J6^14 +
    4194457/165112971264*J4^4*J6^9*J10^3 - 973043227/53747712*J4^4*J6^4*J10^6 -
    4961/11888133931008*J4^3*J6^13*J10 + 207426227/61917364224*J4^3*J6^8*J10^4 -
    224191847/279936*J4^3*J6^3*J10^7 - 3397/36691771392*J4^2*J6^12*J10^2 +
    218021/884736*J4^2*J6^7*J10^5 - 447623735/23328*J4^2*J6^2*J10^8 +
    5/7044820107264*J4*J6^16 - 112189/13759414272*J4*J6^11*J10^3 +
    1754261/186624*J4*J6^6*J10^6 - 5538835/27*J4*J6*J10^9 +
    163/2641807540224*J6^15*J10 - 431495/1719926784*J6^10*J10^4 +
    3339599/23328*J6^5*J10^7 - 578100*J10^10;

// Invariant DEB
// (12,34)^20(12,5)^18(12,6)^12(34)^4(34,5)^10(34,6)^16(56)^14/D^7 

DEB:=1/1052973630738137088*J2^19*J4^8 - 1/43873901280755712*J2^18*J4^7*J6 -
    5/4874877920083968*J2^18*J4^6*J10 + 179/2105947261476274176*J2^17*J4^9 +
    7/29249267520503808*J2^17*J4^6*J6^2 + 5/270826551115776*J2^17*J4^5*J6*J10 +
    587/1624959306694656*J2^17*J4^4*J10^2 - 919/350991210246045696*J2^16*J4^8*J6
    - 3413/38999023360671744*J2^16*J4^7*J10 - 7/4874877920083968*J2^16*J4^5*J6^3
    - 25/180551034077184*J2^16*J4^4*J6^2*J10 -
    587/135413275557888*J2^16*J4^3*J6*J10^2 -
    1991/45137758519296*J2^16*J4^2*J10^3 +
    16123/16847578091810193408*J2^15*J4^10 +
    8209/233994140164030464*J2^15*J4^7*J6^2 +
    599/270826551115776*J2^15*J4^6*J6*J10 +
    60199/2166612408926208*J2^15*J4^5*J10^2 +
    35/6499837226778624*J2^15*J4^4*J6^4 + 25/45137758519296*J2^15*J4^3*J6^3*J10
    + 587/30091839012864*J2^15*J4^2*J6^2*J10^2 +
    1991/7522959753216*J2^15*J4*J6*J10^3 + 3419/3343537668096*J2^15*J10^4 -
    2387/51998697814228992*J2^14*J4^9*J6 -
    10169/51998697814228992*J2^14*J4^8*J10 -
    2627/9749755840167936*J2^14*J4^6*J6^3 -
    16685/722204136308736*J2^14*J4^5*J6^2*J10 -
    201017/361102068154368*J2^14*J4^4*J6*J10^2 -
    7/541653102231552*J2^14*J4^3*J6^5 - 302623/120367356051456*J2^14*J4^3*J10^3
    - 25/20061226008576*J2^14*J4^2*J6^4*J10 -
    587/15045919506432*J2^14*J4*J6^3*J10^2 - 1991/5015306502144*J2^14*J6^2*J10^3
    - 64637/4211894522952548352*J2^13*J4^11 +
    273847/311992186885373952*J2^13*J4^8*J6^2 +
    207217/8666449635704832*J2^13*J4^7*J6*J10 -
    9153703/17332899271409664*J2^13*J4^6*J10^2 +
    34081/25999348907114496*J2^13*J4^5*J6^4 +
    47119/361102068154368*J2^13*J4^4*J6^3*J10 +
    996791/240734712102912*J2^13*J4^3*J6^2*J10^2 +
    7/361102068154368*J2^13*J4^2*J6^6 + 1224199/30091839012864*J2^13*J4^2*J6*J1\
    0^3 + 5/3343537668096*J2^13*J4*J6^5*J10 - 58187/1671768834048*J2^13*J4*J10^4
    + 587/20061226008576*J2^13*J6^4*J10^2 +
    698179/1403964840984182784*J2^12*J4^10*J6 +
    2432827/77998046721343488*J2^12*J4^9*J10 -
    1436519/155996093442686976*J2^12*J4^7*J6^3 -
    105647/213986410758144*J2^12*J4^6*J6^2*J10 +
    732233/240734712102912*J2^12*J4^5*J6*J10^2 -
    18187/4333224817852416*J2^12*J4^4*J6^5 +
    30461317/120367356051456*J2^12*J4^4*J10^3 -
    69463/160489808068608*J2^12*J4^3*J6^4*J10 -
    882799/60183678025728*J2^12*J4^2*J6^3*J10^2 - 1/60183678025728*J2^12*J4*J6^7
    - 54565/313456656384*J2^12*J4*J6^2*J10^3 - 5/6687075336192*J2^12*J6^6*J10 -
    46307/139314069504*J2^12*J6*J10^4 + 839717/8423789045905096704*J2^11*J4^12 -
    5773429/935976560656121856*J2^11*J4^9*J6^2 -
    1041109/1083306204463104*J2^11*J4^8*J6*J10 -
    499169971/25999348907114496*J2^11*J4^7*J10^2 +
    1385683/23110532361879552*J2^11*J4^6*J6^4 +
    1106669/240734712102912*J2^11*J4^5*J6^3*J10 +
    3569087/80244904034304*J2^11*J4^4*J6^2*J10^2 +
    25583/2888816545234944*J2^11*J4^3*J6^6 -
    18479405/7522959753216*J2^11*J4^3*J6*J10^3 +
    11317/13374150672384*J2^11*J4^2*J6^5*J10 -
    51452207/1671768834048*J2^11*J4^2*J10^4 +
    251587/10030613004288*J2^11*J4*J6^4*J10^2 + 1/160489808068608*J2^11*J6^8 +
    11615/52242776064*J2^11*J6^3*J10^3 - 3192919/1403964840984182784*J2^10*J4^1\
    1*J6 - 43001627/155996093442686976*J2^10*J4^10*J10 +
    863597/25999348907114496*J2^10*J4^8*J6^3 +
    32955961/2888816545234944*J2^10*J4^7*J6^2*J10 +
    1199961193/2166612408926208*J2^10*J4^6*J6*J10^2 -
    739741/2888816545234944*J2^10*J4^5*J6^5 +
    1349159225/361102068154368*J2^10*J4^5*J10^3 -
    3809879/160489808068608*J2^10*J4^4*J6^4*J10 -
    7621375/15045919506432*J2^10*J4^3*J6^3*J10^2 -
    2861/240734712102912*J2^10*J4^2*J6^7 +
    2325821/417942208512*J2^10*J4^2*J6^2*J10^3 -
    1513/1671768834048*J2^10*J4*J6^6*J10 + 7003331/34828517376*J2^10*J4*J6*J10^4
    - 13949/835884417024*J2^10*J6^5*J10^2 + 153469/322486272*J2^10*J10^5 -
    10830091/8423789045905096704*J2^9*J4^13 +
    9390355/935976560656121856*J2^9*J4^10*J6^2 +
    53136025/8666449635704832*J2^9*J4^9*J6*J10 +
    1632512987/5777633090469888*J2^9*J4^8*J10^2 -
    308633/34665798542819328*J2^9*J4^7*J6^4 -
    15930859/240734712102912*J2^9*J4^6*J6^3*J10 -
    1378762111/240734712102912*J2^9*J4^5*J6^2*J10^2 +
    2111849/2888816545234944*J2^9*J4^4*J6^6 -
    1132357759/10030613004288*J2^9*J4^4*J6*J10^3 +
    242833/3343537668096*J2^9*J4^3*J6^5*J10 +
    65460037/835884417024*J2^9*J4^3*J10^4 +
    6567305/3343537668096*J2^9*J4^2*J6^4*J10^2 + 739/80244904034304*J2^9*J4*J6^8
    + 500555/104485552128*J2^9*J4*J6^3*J10^3 + 19/46438023168*J2^9*J6^7*J10 -
    159731/644972544*J2^9*J6^2*J10^4 + 19582459/467988280328060928*J2^8*J4^12*J\
    6 + 8182871/2888816545234944*J2^8*J4^11*J10 +
    9417475/51998697814228992*J2^8*J4^9*J6^3 -
    74842271/1925877696823296*J2^8*J4^8*J6^2*J10 -
    2068341667/361102068154368*J2^8*J4^7*J6*J10^2 -
    890903/962938848411648*J2^8*J4^6*J6^5 -
    7981694431/60183678025728*J2^8*J4^6*J10^3 +
    28535107/160489808068608*J2^8*J4^5*J6^4*J10 +
    1682622745/60183678025728*J2^8*J4^4*J6^3*J10^2 -
    27719/20061226008576*J2^8*J4^3*J6^7 + 1192177517/1253826625536*J2^8*J4^3*J6\
    ^2*J10^3 - 451/3439853568*J2^8*J4^2*J6^6*J10 +
    142357939/23219011584*J2^8*J4^2*J6*J10^4 -
    13063/3869835264*J2^8*J4*J6^5*J10^2 - 425513/8957952*J2^8*J4*J10^5 -
    7/2229025112064*J2^8*J6^9 - 26117/1451188224*J2^8*J6^4*J10^3 -
    21287873/16847578091810193408*J2^7*J4^14 -
    59661649/103997395628457984*J2^7*J4^11*J6^2 -
    162372827/2166612408926208*J2^7*J4^10*J6*J10 -
    22672562263/8666449635704832*J2^7*J4^9*J10^2 -
    64410773/23110532361879552*J2^7*J4^8*J6^4 -
    10597385/120367356051456*J2^7*J4^7*J6^3*J10 +
    4350988991/120367356051456*J2^7*J4^6*J6^2*J10^2 +
    1857929/320979616137216*J2^7*J4^5*J6^6 +
    17375575043/7522959753216*J2^7*J4^5*J6*J10^3 -
    323039/13374150672384*J2^7*J4^4*J6^5*J10 +
    93815947327/3343537668096*J2^7*J4^4*J10^4 -
    334964587/5015306502144*J2^7*J4^3*J6^4*J10^2 +
    14759/8916100448256*J2^7*J4^2*J6^8 - 334937105/104485552128*J2^7*J4^2*J6^3*\
    J10^3 + 5989/46438023168*J2^7*J4*J6^7*J10 -
    13007221/322486272*J2^7*J4*J6^2*J10^4 + 12593/5804752896*J2^7*J6^6*J10^2 +
    876149/35831808*J2^7*J6*J10^5 + 17343095/701982420492091392*J2^6*J4^13*J6 -
    10585679/19499511680335872*J2^6*J4^12*J10 +
    113778161/25999348907114496*J2^6*J4^10*J6^3 +
    2277597899/2888816545234944*J2^6*J4^9*J6^2*J10 +
    13011004253/240734712102912*J2^6*J4^8*J6*J10^2 +
    8502559/481469424205824*J2^6*J4^7*J6^5 +
    155233516319/120367356051456*J2^6*J4^7*J10^3 +
    20797601/8916100448256*J2^6*J4^6*J6^4*J10 -
    420741893/15045919506432*J2^6*J4^5*J6^3*J10^2 -
    1447055/80244904034304*J2^6*J4^4*J6^7 -
    61247089583/5015306502144*J2^6*J4^4*J6^2*J10^3 -
    23857/20639121408*J2^6*J4^3*J6^6*J10 -
    13612883929/34828517376*J2^6*J4^3*J6*J10^4 +
    8968439/139314069504*J2^6*J4^2*J6^5*J10^2 -
    456308581/214990848*J2^6*J4^2*J10^5 - 631/557256278016*J2^6*J4*J6^9 +
    75745427/17414258688*J2^6*J4*J6^4*J10^3 - 823/15479341056*J2^6*J6^8*J10 +
    106615499/1934917632*J2^6*J6^3*J10^4 +
    47217947/8423789045905096704*J2^5*J4^15 -
    104362271/467988280328060928*J2^5*J4^12*J6^2 +
    92505691/2166612408926208*J2^5*J4^11*J6*J10 +
    25805094389/6499837226778624*J2^5*J4^10*J10^2 -
    713845543/34665798542819328*J2^5*J4^9*J6^4 -
    1030448635/240734712102912*J2^5*J4^8*J6^3*J10 -
    10706659223/26748301344768*J2^5*J4^7*J6^2*J10^2 -
    9904193/160489808068608*J2^5*J4^6*J6^6 -
    594761201461/30091839012864*J2^5*J4^6*J6*J10^3 -
    14123897/1114512556032*J2^5*J4^5*J6^5*J10 -
    587965505455/1671768834048*J2^5*J4^5*J10^4 -
    11689896977/20061226008576*J2^5*J4^4*J6^4*J10^2 +
    429541/13374150672384*J2^5*J4^3*J6^8 +
    776684755/52242776064*J2^5*J4^3*J6^3*J10^3 +
    141707/46438023168*J2^5*J4^2*J6^7*J10 +
    1835246023/1289945088*J2^5*J4^2*J6^2*J10^4 +
    284407/34828517376*J2^5*J4*J6^6*J10^2 + 369722549/17915904*J2^5*J4*J6*J10^5
    + 31/92876046336*J2^5*J6^10 - 10040875/5804752896*J2^5*J6^5*J10^3 +
    21637/1296*J2^5*J10^6 - 73325339/701982420492091392*J2^4*J4^14*J6 -
    781216937/38999023360671744*J2^4*J4^13*J10 +
    52046027/38999023360671744*J2^4*J4^11*J6^3 -
    22380869/40122452017152*J2^4*J4^10*J6^2*J10 -
    56971846901/541653102231552*J2^4*J4^9*J6*J10^2 +
    6677317/106993205379072*J2^4*J4^8*J6^5 -
    336773952265/90275517038592*J2^4*J4^8*J10^3 +
    2092820807/160489808068608*J2^4*J4^7*J6^4*J10 +
    75701257597/60183678025728*J2^4*J4^6*J6^3*J10^2 +
    2355127/20061226008576*J2^4*J4^5*J6^7 +
    691324165/7739670528*J2^4*J4^5*J6^2*J10^3 +
    74195857/2229025112064*J2^4*J4^4*J6^6*J10 +
    515271259837/139314069504*J2^4*J4^4*J6*J10^4 +
    524306471/208971104256*J2^4*J4^3*J6^5*J10^2 +
    7837941541/161243136*J2^4*J4^3*J10^5 - 104141/3343537668096*J2^4*J4^2*J6^9 +
    1654000619/34828517376*J2^4*J4^2*J6^4*J10^3 -
    25217/7739670528*J2^4*J4*J6^8*J10 - 958727273/967458816*J2^4*J4*J6^3*J10^4 -
    410635/11609505792*J2^4*J6^7*J10^2 - 208643/6912*J2^4*J6^2*J10^5 -
    5667223/2105947261476274176*J2^3*J4^16 +
    180764203/233994140164030464*J2^3*J4^13*J6^2 +
    341962277/1083306204463104*J2^3*J4^12*J6*J10 +
    12924782117/541653102231552*J2^3*J4^11*J10^2 -
    151184567/25999348907114496*J2^3*J4^10*J6^4 +
    500838215/180551034077184*J2^3*J4^9*J6^3*J10 +
    2892122083/3343537668096*J2^3*J4^8*J6^2*J10^2 -
    39431935/320979616137216*J2^3*J4^7*J6^6 +
    63449797013/940369969152*J2^3*J4^7*J6*J10^3 -
    34842791/1486016741376*J2^3*J4^6*J6^5*J10 +
    208337345333/139314069504*J2^3*J4^6*J10^4 -
    4422363475/3343537668096*J2^3*J4^5*J6^4*J10^2 -
    4255057/53496602689536*J2^3*J4^4*J6^8 -
    7271524019/104485552128*J2^3*J4^4*J6^3*J10^3 -
    330439/7739670528*J2^3*J4^3*J6^7*J10 -
    1207088639/161243136*J2^3*J4^3*J6^2*J10^4 -
    286136639/69657034752*J2^3*J4^2*J6^6*J10^2 -
    334047331/1119744*J2^3*J4^2*J6*J10^5 + 437/34828517376*J2^3*J4*J6^10 -
    339703255/2902376448*J2^3*J4*J6^5*J10^3 - 25945735/10368*J2^3*J4*J10^6 +
    19435/15479341056*J2^3*J6^9*J10 - 9439609/10077696*J2^3*J6^4*J10^4 +
    2191795/58498535041007616*J2^2*J4^15*J6 +
    9282731/3249918613389312*J2^2*J4^14*J10 -
    56318075/19499511680335872*J2^2*J4^12*J6^3 -
    333828751/180551034077184*J2^2*J4^11*J6^2*J10 -
    4324025867/15045919506432*J2^2*J4^10*J6*J10^2 +
    36525499/2166612408926208*J2^2*J4^9*J6^5 -
    1783537141/139314069504*J2^2*J4^9*J10^3 -
    208820501/40122452017152*J2^2*J4^8*J6^4*J10 -
    2625574463/940369969152*J2^2*J4^7*J6^3*J10^2 +
    12283453/80244904034304*J2^2*J4^6*J6^7 -
    300866303969/835884417024*J2^2*J4^6*J6^2*J10^3 +
    16114639/557256278016*J2^2*J4^5*J6^6*J10 -
    17077095491/967458816*J2^2*J4^5*J6*J10^4 -
    73101019/278628139008*J2^2*J4^4*J6^5*J10^2 -
    7426009801/26873856*J2^2*J4^4*J10^5 - 197995/1671768834048*J2^2*J4^3*J6^9 -
    160144831/544195584*J2^2*J4^3*J6^4*J10^3 +
    160045/10319560704*J2^2*J4^2*J6^8*J10 -
    811115057/60466176*J2^2*J4^2*J6^3*J10^4 +
    15541285/5804752896*J2^2*J4*J6^7*J10^2 + 6558415/186624*J2^2*J4*J6^2*J10^5 +
    37/92876046336*J2^2*J6^11 + 3271183/60466176*J2^2*J6^6*J10^3 +
    1066067/216*J2^2*J6*J10^6 - 8783/19499511680335872*J2*J4^17 -
    401135/2437438960041984*J2*J4^14*J6^2 -
    457297/16926659444736*J2*J4^13*J6*J10 - 12649/15479341056*J2*J4^12*J10^2 +
    18164539/3249918613389312*J2*J4^11*J6^4 +
    27117611/5642219814912*J2*J4^10*J6^3*J10 +
    5710660469/5015306502144*J2*J4^9*J6^2*J10^2 -
    415847/15045919506432*J2*J4^8*J6^6 + 2398384075/23219011584*J2*J4^8*J6*J10^\
    3 - 26699/208971104256*J2*J4^7*J6^5*J10 + 85361977/26873856*J2*J4^7*J10^4 +
    13949096147/5015306502144*J2*J4^6*J6^4*J10^2 -
    989425/8916100448256*J2*J4^5*J6^8 + 15365690171/26121388032*J2*J4^5*J6^3*J1\
    0^3 - 40855/1289945088*J2*J4^4*J6^7*J10 +
    3924732293/80621568*J2*J4^4*J6^2*J10^4 -
    25679699/17414258688*J2*J4^3*J6^6*J10^2 + 59642441/34992*J2*J4^3*J6*J10^5 +
    150049/557256278016*J2*J4^2*J6^10 + 3423017/13436928*J2*J4^2*J6^5*J10^3 +
    12612377/648*J2*J4^2*J10^6 + 136819/7739670528*J2*J4*J6^9*J10 +
    255298201/10077696*J2*J4*J6^4*J10^4 - 57029/120932352*J2*J6^8*J10^2 +
    3300263/5832*J2*J6^3*J10^5 + 3677/1624959306694656*J4^16*J6 +
    6899/30091839012864*J4^15*J10 + 33917/152339935002624*J4^13*J6^3 +
    5381465/90275517038592*J4^12*J6^2*J10 + 187337/46438023168*J4^11*J6*J10^2 -
    1228685/270826551115776*J4^10*J6^5 + 241421/7739670528*J4^10*J10^3 -
    47295653/10030613004288*J4^9*J6^4*J10 -
    1865903243/1253826625536*J4^8*J6^3*J10^2 + 47767/2507653251072*J4^7*J6^7 -
    24736997/120932352*J4^7*J6^2*J10^3 + 313601/41278242816*J4^6*J6^6*J10 -
    28574671/2239488*J4^6*J6*J10^4 + 36725437/34828517376*J4^5*J6^5*J10^2 -
    253625/864*J4^5*J10^5 + 241523/6687075336192*J4^4*J6^9 +
    173786647/8707129344*J4^4*J6^4*J10^3 + 172033/7739670528*J4^3*J6^8*J10 -
    5319823/629856*J4^3*J6^3*J10^4 + 993457/241864704*J4^2*J6^7*J10^2 -
    8733061/11664*J4^2*J6^2*J10^5 - 7199/46438023168*J4*J6^11 +
    17824925/60466176*J4*J6^6*J10^3 - 555934/27*J4*J6*J10^6 -
    187/13436928*J6^10*J10 + 486743/69984*J6^5*J10^4 - 132520*J10^7;

//Invariant DEC
// (12,34)^27(12,5)^25(12,6)^21(34)^10(34,5)^16(34,6)^20(56)^18/D^10,

DEC:=-1/393020301725748191821824*J2^22*J4^14 +
    7/65503383620958031970304*J2^21*J4^13*J6 +
    35/7278153735662003552256*J2^21*J4^12*J10 -
    121/786040603451496383643648*J2^20*J4^15 -
    91/43668922413972021313536*J2^20*J4^12*J6^2 -
    35/202170937101722320896*J2^20*J4^11*J6*J10 -
    1463/404341874203444641792*J2^20*J4^10*J10^2 +
    125/16375845905239507992576*J2^19*J4^14*J6 +
    41/151628202826291740672*J2^19*J4^13*J10 +
    91/3639076867831001776128*J2^19*J4^11*J6^3 +
    385/134780624734481547264*J2^19*J4^10*J6^2*J10 +
    7315/67390312367240773632*J2^19*J4^9*J6*J10^2 +
    92477/67390312367240773632*J2^19*J4^8*J10^3 +
    565/698702758623552341016576*J2^18*J4^16 -
    7613/43668922413972021313536*J2^18*J4^13*J6^2 -
    1817/151628202826291740672*J2^18*J4^12*J6*J10 -
    48625/269561249468963094528*J2^18*J4^11*J10^2 -
    1001/4852102490441335701504*J2^18*J4^10*J6^4 -
    1925/67390312367240773632*J2^18*J4^9*J6^3*J10 -
    7315/4991874990165983232*J2^18*J4^8*J6^2*J10^2 -
    92477/2807929681968365568*J2^18*J4^7*J6*J10^3 -
    340417/1247968747541495808*J2^18*J4^6*J10^4 -
    2077/116450459770592056836096*J2^17*J4^15*J6 -
    142967/38816819923530685612032*J2^17*J4^14*J10 +
    5915/2426051245220667850752*J2^17*J4^12*J6^3 +
    16193/67390312367240773632*J2^17*J4^11*J6^2*J10 +
    479405/67390312367240773632*J2^17*J4^10*J6*J10^2 +
    1001/808683748406889283584*J2^17*J4^9*J6^5 +
    231089/4211894522952548352*J2^17*J4^9*J10^3 +
    1925/9983749980331966464*J2^17*J4^8*J6^4*J10 +
    7315/623984373770747904*J2^17*J4^7*J6^3*J10^2 +
    647339/1871953121312243712*J2^17*J4^6*J6^2*J10^3 +
    340417/69331597085638656*J2^17*J4^5*J6*J10^4 +
    5517083/207994791256915968*J2^17*J4^4*J10^5 +
    16561/2096108275870657023049728*J2^16*J4^17 -
    8279/77633639847061371224064*J2^16*J4^14*J6^2 +
    8681/75814101413145870336*J2^16*J4^13*J6*J10 +
    5551661/1078244997875852378112*J2^16*J4^12*J10^2 -
    226967/9704204980882671403008*J2^16*J4^11*J6^4 -
    32557/11231718727873462272*J2^16*J4^10*J6^3*J10 -
    2770175/22463437455746924544*J2^16*J4^9*J6^2*J10^2 -
    1001/179707499645975396352*J2^16*J4^8*J6^6 -
    5481691/2807929681968365568*J2^16*J4^8*J6*J10^3 -
    385/415989582513831936*J2^16*J4^7*J6^5*J10 -
    16094185/2495937495082991616*J2^16*J4^7*J10^4 -
    51205/831979165027663872*J2^16*J4^6*J6^4*J10^2 -
    647339/311992186885373952*J2^16*J4^5*J6^3*J10^3 -
    1702085/46221064723759104*J2^16*J4^4*J6^2*J10^4 -
    5517083/17332899271409664*J2^16*J4^3*J6*J10^5 -
    11568343/11555266180939776*J2^16*J4^2*J10^6 -
    52537/87337844827944042627072*J2^15*J4^16*J6 -
    354151/38816819923530685612032*J2^15*J4^15*J10 +
    4795/539122498937926189056*J2^15*J4^13*J6^3 -
    4341163/3234734993627557134336*J2^15*J4^12*J6^2*J10 -
    84639221/539122498937926189056*J2^15*J4^11*J6*J10^2 +
    131989/808683748406889283584*J2^15*J4^10*J6^5 -
    1800316391/539122498937926189056*J2^15*J4^10*J10^3 +
    528755/22463437455746924544*J2^15*J4^9*J6^4*J10 +
    4686115/3743906242624487424*J2^15*J4^8*J6^3*J10^2 +
    143/7487812485248974848*J2^15*J4^7*J6^7 +
    53980981/1871953121312243712*J2^15*J4^7*J6^2*J10^3 +
    2695/831979165027663872*J2^15*J4^6*J6^6*J10 +
    8149399/34665798542819328*J2^15*J4^6*J6*J10^4 +
    10241/46221064723759104*J2^15*J4^5*J6^5*J10^2 -
    3164165/17332899271409664*J2^15*J4^5*J10^5 +
    3236695/415989582513831936*J2^15*J4^4*J6^4*J10^3 +
    1702085/11555266180939776*J2^15*J4^3*J6^3*J10^4 +
    5517083/3851755393646592*J2^15*J4^2*J6^2*J10^5 +
    11568343/1925877696823296*J2^15*J4*J6*J10^6 +
    1354069/213986410758144*J2^15*J10^7 + 935/32751691810479015985152*J2^14*J4^\
    18 + 515105/29112614942648014209024*J2^14*J4^15*J6^2 +
    20792237/19408409961765342806016*J2^14*J4^14*J6*J10 -
    2322223/239609999527967195136*J2^14*J4^13*J10^2 -
    6194879/38816819923530685612032*J2^14*J4^12*J6^4 +
    269623/59902499881991798784*J2^14*J4^11*J6^3*J10 +
    722126677/359414999291950792704*J2^14*J4^10*J6^2*J10^2 -
    230945/269561249468963094528*J2^14*J4^9*J6^6 +
    457606009/4991874990165983232*J2^14*J4^9*J6*J10^3 -
    28319/207994791256915968*J2^14*J4^8*J6^5*J10 +
    7463016473/6655833320221310976*J2^14*J4^8*J10^4 -
    41490905/4991874990165983232*J2^14*J4^7*J6^4*J10^2 -
    1001/19967499960663932928*J2^14*J4^6*J6^8 -
    37114681/155996093442686976*J2^14*J4^6*J6^3*J10^3 -
    385/46221064723759104*J2^14*J4^5*J6^7*J10 -
    137655013/46221064723759104*J2^14*J4^5*J6^2*J10^4 -
    51205/92442129447518208*J2^14*J4^4*J6^6*J10^2 -
    21797465/2888816545234944*J2^14*J4^4*J6*J10^5 -
    647339/34665798542819328*J2^14*J4^3*J6^5*J10^3 +
    617695759/7703510787293184*J2^14*J4^3*J10^6 -
    1702085/5135673858195456*J2^14*J4^2*J6^4*J10^4 -
    5517083/1925877696823296*J2^14*J4*J6^3*J10^5 -
    11568343/1283918464548864*J2^14*J6^2*J10^6 -
    6271/43668922413972021313536*J2^13*J4^17*J6 -
    1504199/38816819923530685612032*J2^13*J4^16*J10 -
    2819209/9704204980882671403008*J2^13*J4^14*J6^3 -
    427926527/12938939974510228537344*J2^13*J4^13*J6^2*J10 -
    31913323/67390312367240773632*J2^13*J4^12*J6*J10^2 +
    3587371/2156489995751704756224*J2^13*J4^11*J6^5 +
    23916520871/1078244997875852378112*J2^13*J4^11*J10^3 +
    45277177/718829998583901585408*J2^13*J4^10*J6^4*J10 -
    401078605/29951249940995899392*J2^13*J4^9*J6^3*J10^2 +
    51623/14975624970497949696*J2^13*J4^8*J6^7 -
    10646113103/9983749980331966464*J2^13*J4^8*J6^2*J10^3 +
    80147/138663194171277312*J2^13*J4^7*J6^6*J10 -
    1078528279/41085390865563648*J2^13*J4^7*J6*J10^4 +
    7915985/207994791256915968*J2^13*J4^6*J6^5*J10^2 -
    214486695041/1109305553370218496*J2^13*J4^6*J10^5 +
    1001/9983749980331966464*J2^13*J4^5*J6^9 +
    254632279/207994791256915968*J2^13*J4^5*J6^4*J10^3 +
    1925/123256172596690944*J2^13*J4^4*J6^8*J10 +
    439431935/23110532361879552*J2^13*J4^4*J6^3*J10^4 +
    7315/7703510787293184*J2^13*J4^3*J6^7*J10^2 +
    25242169/240734712102912*J2^13*J4^3*J6^2*J10^5 +
    647339/23110532361879552*J2^13*J4^2*J6^6*J10^3 -
    599199169/1925877696823296*J2^13*J4^2*J6*J10^6 +
    340417/855945643032576*J2^13*J4*J6^5*J10^4 -
    157066403/53496602689536*J2^13*J4*J10^7 +
    5517083/2567836929097728*J2^13*J6^4*J10^5 -
    20513/174675689655888085254144*J2^12*J4^19 -
    252421/14556307471324007104512*J2^12*J4^16*J6^2 -
    12849817/4852102490441335701504*J2^12*J4^15*J6*J10 +
    56728237/2156489995751704756224*J2^12*J4^14*J10^2 +
    119072401/38816819923530685612032*J2^12*J4^13*J6^4 +
    70010039/134780624734481547264*J2^12*J4^12*J6^3*J10 +
    7611436957/359414999291950792704*J2^12*J4^11*J6^2*J10^2 -
    17017513/1437659997167803170816*J2^12*J4^10*J6^6 -
    32571656741/179707499645975396352*J2^12*J4^10*J6*J10^3 -
    59044411/59902499881991798784*J2^12*J4^9*J6^5*J10 -
    9479069537/623984373770747904*J2^12*J4^9*J10^4 +
    1632798005/39934999921327865856*J2^12*J4^8*J6^4*J10^2 -
    428285/39934999921327865856*J2^12*J4^7*J6^8 +
    33876784411/4991874990165983232*J2^12*J4^7*J6^3*J10^3 -
    126559/69331597085638656*J2^12*J4^6*J6^7*J10 +
    188369270209/739537035580145664*J2^12*J4^6*J6^2*J10^4 -
    34093465/277326388342554624*J2^12*J4^5*J6^6*J10^2 +
    56135098133/15407021574586368*J2^12*J4^5*J6*J10^5 -
    1001/6655833320221310976*J2^12*J4^4*J6^10 -
    142323493/34665798542819328*J2^12*J4^4*J6^5*J10^3 +
    117095901767/7703510787293184*J2^12*J4^4*J10^6 -
    1925/92442129447518208*J2^12*J4^3*J6^9*J10 -
    706675075/10271347716390912*J2^12*J4^3*J6^4*J10^4 -
    7315/6847565144260608*J2^12*J4^2*J6^8*J10^2 -
    468292295/962938848411648*J2^12*J4^2*J6^3*J10^5 -
    92477/3851755393646592*J2^12*J4*J6^7*J10^3 -
    84155321/320979616137216*J2^12*J4*J6^2*J10^6 -
    340417/1711891286065152*J2^12*J6^6*J10^4 +
    26988979/4458050224128*J2^12*J6*J10^7 +
    38843/29112614942648014209024*J2^11*J4^18*J6 +
    24358693/38816819923530685612032*J2^11*J4^17*J10 +
    4197281/9704204980882671403008*J2^11*J4^15*J6^3 +
    247634387/2156489995751704756224*J2^11*J4^14*J6^2*J10 +
    5928876485/1078244997875852378112*J2^11*J4^13*J6*J10^2 -
    72001153/3234734993627557134336*J2^11*J4^12*J6^5 -
    10293293629/269561249468963094528*J2^11*J4^12*J10^3 -
    7234774495/1437659997167803170816*J2^11*J4^11*J6^4*J10 -
    6703933523/19967499960663932928*J2^11*J4^10*J6^3*J10^2 +
    22021079/359414999291950792704*J2^11*J4^9*J6^7 -
    550209833401/119804999763983597568*J2^11*J4^9*J6^2*J10^3 +
    94693423/13311666640442621952*J2^11*J4^8*J6^6*J10 +
    121662926195/554652776685109248*J2^11*J4^8*J6*J10^4 +
    354826747/6655833320221310976*J2^11*J4^7*J6^5*J10^2 +
    4147149761903/831979165027663872*J2^11*J4^7*J10^5 +
    128843/4991874990165983232*J2^11*J4^6*J6^9 -
    6144785309/246512345193381888*J2^11*J4^6*J6^4*J10^3 +
    66133/15407021574586368*J2^11*J4^5*J6^8*J10 -
    40982412323/30814043149172736*J2^11*J4^5*J6^3*J10^4 +
    12972325/46221064723759104*J2^11*J4^4*J6^7*J10^2 -
    34545250249/1283918464548864*J2^11*J4^4*J6^2*J10^5 +
    91/554652776685109248*J2^11*J4^3*J6^11 +
    208408787/23110532361879552*J2^11*J4^3*J6^6*J10^3 -
    407688521179/1925877696823296*J2^11*J4^3*J6*J10^6 +
    385/20542695432781824*J2^11*J4^2*J6^10*J10 +
    123100355/855945643032576*J2^11*J4^2*J6^5*J10^4 -
    81528761069/213986410758144*J2^11*J4^2*J10^7 +
    7315/10271347716390912*J2^11*J4*J6^9*J10^2 +
    626334647/641959232274432*J2^11*J4*J6^4*J10^5 +
    92477/10271347716390912*J2^11*J6^8*J10^3 +
    38033525/26748301344768*J2^11*J6^3*J10^6 -
    305473/2096108275870657023049728*J2^10*J4^20 +
    636097/19408409961765342806016*J2^10*J4^17*J6^2 -
    165827605/19408409961765342806016*J2^10*J4^16*J6*J10 -
    1204157299/1078244997875852378112*J2^10*J4^15*J10^2 -
    200978555/38816819923530685612032*J2^10*J4^14*J6^4 -
    672046409/359414999291950792704*J2^10*J4^13*J6^3*J10 -
    127128991057/718829998583901585408*J2^10*J4^12*J6^2*J10^2 +
    81936745/718829998583901585408*J2^10*J4^11*J6^6 -
    368394993059/89853749822987698176*J2^10*J4^11*J6*J10^3 +
    7833116449/239609999527967195136*J2^10*J4^10*J6^5*J10 +
    449119929641/9983749980331966464*J2^10*J4^10*J10^4 +
    238531536155/79869999842655731712*J2^10*J4^9*J6^4*J10^2 -
    25322815/106493333123540975616*J2^10*J4^8*J6^8 +
    314205816023/3327916660110655488*J2^10*J4^8*J6^3*J10^3 -
    24455663/739537035580145664*J2^10*J4^7*J6^7*J10 -
    84277604335/184884258895036416*J2^10*J4^7*J6^2*J10^4 -
    4752620381/4437222213480873984*J2^10*J4^6*J6^6*J10^2 -
    4863834400733/69331597085638656*J2^10*J4^6*J6*J10^5 -
    317317/6655833320221310976*J2^10*J4^5*J6^10 +
    4368688931/92442129447518208*J2^10*J4^5*J6^5*J10^3 -
    9360735321853/11555266180939776*J2^10*J4^5*J10^6 -
    57215/7703510787293184*J2^10*J4^4*J6^9*J10 +
    41260170385/10271347716390912*J2^10*J4^4*J6^4*J10^4 -
    54773395/123256172596690944*J2^10*J4^3*J6^8*J10^2 +
    192698837195/1925877696823296*J2^10*J4^3*J6^3*J10^5 -
    91/739537035580145664*J2^10*J4^2*J6^12 -
    12086137/962938848411648*J2^10*J4^2*J6^7*J10^3 +
    432980775373/427972821516288*J2^10*J4^2*J6^2*J10^6 -
    35/3423782572130304*J2^10*J4*J6^11*J10 -
    69555947/427972821516288*J2^10*J4*J6^6*J10^4 +
    29318272549/8916100448256*J2^10*J4*J6*J10^7 -
    1463/6847565144260608*J2^10*J6^10*J10^2 -
    38821207/53496602689536*J2^10*J6^5*J10^5 + 74323561/165112971264*J2^10*J10^8
    + 3212245/349351379311776170508288*J2^9*J4^19*J6 +
    232453/2156489995751704756224*J2^9*J4^18*J10 -
    3021017/3234734993627557134336*J2^9*J4^16*J6^3 -
    939458545/12938939974510228537344*J2^9*J4^15*J6^2*J10 +
    5910724825/539122498937926189056*J2^9*J4^14*J6*J10^2 +
    250183235/6469469987255114268672*J2^9*J4^13*J6^5 +
    540305336413/539122498937926189056*J2^9*J4^13*J10^3 +
    24805850305/1437659997167803170816*J2^9*J4^12*J6^4*J10 +
    71103626735/29951249940995899392*J2^9*J4^11*J6^3*J10^2 -
    146691835/359414999291950792704*J2^9*J4^10*J6^7 +
    3559251935095/29951249940995899392*J2^9*J4^10*J6^2*J10^3 -
    23584592113/159739999685311463424*J2^9*J4^9*J6^6*J10 +
    741800571691/554652776685109248*J2^9*J4^9*J6*J10^4 -
    113032778837/6655833320221310976*J2^9*J4^8*J6^5*J10^2 -
    4809699836443/184884258895036416*J2^9*J4^8*J10^5 +
    12445427/17748888853923495936*J2^9*J4^7*J6^9 -
    439069646869/554652776685109248*J2^9*J4^7*J6^4*J10^3 +
    635741801/5916296284641165312*J2^9*J4^6*J6^8*J10 -
    51638650003/5135673858195456*J2^9*J4^6*J6^3*J10^4 +
    919987327/184884258895036416*J2^9*J4^5*J6^7*J10^2 +
    2383855892993/7703510787293184*J2^9*J4^5*J6^2*J10^5 +
    73645/1109305553370218496*J2^9*J4^4*J6^11 -
    72214847/11555266180939776*J2^9*J4^4*J6^6*J10^3 +
    1488630862789/160489808068608*J2^9*J4^4*J6*J10^6 +
    283367/30814043149172736*J2^9*J4^3*J6^10*J10 -
    5893715477/855945643032576*J2^9*J4^3*J6^5*J10^4 +
    3076467765353/53496602689536*J2^9*J4^3*J10^7 +
    4778615/10271347716390912*J2^9*J4^2*J6^9*J10^2 -
    168267944897/855945643032576*J2^9*J4^2*J6^4*J10^5 +
    7/123256172596690944*J2^9*J4*J6^13 + 25851709/2567836929097728*J2^9*J4*J6^8\
    *J10^3 - 107388737155/53496602689536*J2^9*J4*J6^3*J10^6 +
    35/13695130288521216*J2^9*J6^12*J10 + 916453/11888133931008*J2^9*J6^7*J10^4
    - 976759631/165112971264*J2^9*J6^2*J10^7 +
    1821985/2096108275870657023049728*J2^8*J4^21 -
    48427609/232900919541184113672192*J2^8*J4^18*J6^2 -
    220610237/9704204980882671403008*J2^8*J4^17*J6*J10 +
    871798135/1078244997875852378112*J2^8*J4^16*J10^2 +
    415177873/38816819923530685612032*J2^8*J4^15*J6^4 +
    917507005/359414999291950792704*J2^8*J4^14*J6^3*J10 +
    14974568125/89853749822987698176*J2^8*J4^13*J6^2*J10^2 -
    846907277/4312979991503409512448*J2^8*J4^12*J6^6 -
    126829191427/29951249940995899392*J2^8*J4^12*J6*J10^3 -
    4068783043/39934999921327865856*J2^8*J4^11*J6^5*J10 -
    437737916815/831979165027663872*J2^8*J4^11*J10^4 -
    120704215825/6655833320221310976*J2^8*J4^10*J6^4*J10^2 +
    905287427/958439998111868780544*J2^8*J4^9*J6^8 -
    1132005246175/831979165027663872*J2^8*J4^9*J6^3*J10^3 +
    2063408647/4437222213480873984*J2^8*J4^8*J6^7*J10 -
    183224787511/4565043429507072*J2^8*J4^8*J6^2*J10^4 +
    24013174723/369768517790072832*J2^8*J4^7*J6^6*J10^2 -
    1656766211551/11555266180939776*J2^8*J4^7*J6*J10^5 -
    55853273/35497777707846991872*J2^8*J4^6*J6^10 +
    59169128113/15407021574586368*J2^8*J4^6*J6^5*J10^3 +
    14463321956555/1925877696823296*J2^8*J4^6*J10^6 -
    20567629/82170781731127296*J2^8*J4^5*J6^9*J10 +
    235793533559/2567836929097728*J2^8*J4^5*J6^4*J10^4 -
    1632308995/123256172596690944*J2^8*J4^4*J6^8*J10^2 -
    74365432673/1925877696823296*J2^8*J4^4*J6^3*J10^5 -
    11089/164341563462254592*J2^8*J4^3*J6^12 -
    235586953/1283918464548864*J2^8*J4^3*J6^7*J10^3 -
    11341550896649/320979616137216*J2^8*J4^3*J6^2*J10^6 -
    13213/1711891286065152*J2^8*J4^2*J6^11*J10 +
    3278102107/570630428688384*J2^8*J4^2*J6^6*J10^4 -
    654670734979/1486016741376*J2^8*J4^2*J6*J10^7 -
    165515/570630428688384*J2^8*J4*J6^10*J10^2 +
    753345641/3962711310336*J2^8*J4*J6^5*J10^5 -
    505170049/429981696*J2^8*J4*J10^8 - 1/82170781731127296*J2^8*J6^14 -
    253327/71328803586048*J2^8*J6^9*J10^3 +
    4163954425/2972033482752*J2^8*J6^4*J10^6 -
    1128893/43668922413972021313536*J2^7*J4^20*J6 -
    69498829/19408409961765342806016*J2^7*J4^19*J10 +
    8051335/3234734993627557134336*J2^7*J4^17*J6^3 +
    118178761/202170937101722320896*J2^7*J4^16*J6^2*J10 +
    8570996665/539122498937926189056*J2^7*J4^15*J6*J10^2 -
    39559399/539122498937926189056*J2^7*J4^14*J6^5 -
    232850901587/134780624734481547264*J2^7*J4^14*J10^3 -
    19257043285/718829998583901585408*J2^7*J4^13*J6^4*J10 -
    113263530355/29951249940995899392*J2^7*J4^12*J6^3*J10^2 +
    31452889/44926874911493849088*J2^7*J4^11*J6^7 -
    1398356917033/6655833320221310976*J2^7*J4^11*J6^2*J10^3 +
    5347825771/13311666640442621952*J2^7*J4^10*J6^6*J10 -
    89508826453/92442129447518208*J2^7*J4^10*J6*J10^4 +
    289735861411/3327916660110655488*J2^7*J4^9*J6^5*J10^2 +
    5981232231265/34665798542819328*J2^7*J4^9*J10^5 -
    9000857/9983749980331966464*J2^7*J4^8*J6^9 +
    3174903336101/369768517790072832*J2^7*J4^8*J6^4*J10^3 -
    1450640153/1479074071160291328*J2^7*J4^7*J6^8*J10 +
    1007687067527/2567836929097728*J2^7*J4^7*J6^3*J10^4 -
    1732849201/10271347716390912*J2^7*J4^6*J6^7*J10^2 +
    6568615811315/962938848411648*J2^7*J4^6*J6^2*J10^5 +
    437539/164341563462254592*J2^7*J4^5*J6^11 -
    60420737237/5135673858195456*J2^7*J4^5*J6^6*J10^3 -
    7723443594167/481469424205824*J2^7*J4^5*J6*J10^6 +
    25711327/61628086298345472*J2^7*J4^4*J6^10*J10 -
    157518637499/427972821516288*J2^7*J4^4*J6^5*J10^4 -
    55469346069937/53496602689536*J2^7*J4^4*J10^7 +
    229366345/10271347716390912*J2^7*J4^3*J6^9*J10^2 -
    2388251653249/641959232274432*J2^7*J4^3*J6^4*J10^5 +
    5825/123256172596690944*J2^7*J4^2*J6^13 +
    478267411/1141260857376768*J2^7*J4^2*J6^8*J10^3 +
    1160078882105/26748301344768*J2^7*J4^2*J6^3*J10^6 +
    4493/1141260857376768*J2^7*J4*J6^12*J10 -
    6165637/7925422620672*J2^7*J4*J6^7*J10^4 +
    4449495553/4586471424*J2^7*J4*J6^2*J10^7 +
    11645/142657607172096*J2^7*J6^11*J10^2 -
    401951963/5944066965504*J2^7*J6^6*J10^5 + 654052643/191102976*J2^7*J6*J10^8
    - 405781/349351379311776170508288*J2^6*J4^22 +
    20010373/58225229885296028418048*J2^6*J4^19*J6^2 +
    920616817/9704204980882671403008*J2^6*J4^18*J6*J10 +
    1660949921/269561249468963094528*J2^6*J4^17*J10^2 -
    353832121/19408409961765342806016*J2^6*J4^16*J6^4 -
    3670747399/539122498937926189056*J2^6*J4^15*J6^3*J10 -
    236224950965/359414999291950792704*J2^6*J4^14*J6^2*J10^2 +
    6699925/19967499960663932928*J2^6*J4^13*J6^6 -
    1451196305/44926874911493849088*J2^6*J4^13*J6*J10^3 +
    19037673413/119804999763983597568*J2^6*J4^12*J6^5*J10 +
    3758601953659/2495937495082991616*J2^6*J4^12*J10^4 +
    419433287705/13311666640442621952*J2^6*J4^11*J6^4*J10^2 -
    840651829/479219999055934390272*J2^6*J4^10*J6^8 +
    5094093945457/1663958330055327744*J2^6*J4^10*J6^3*J10^3 -
    3497170679/3327916660110655488*J2^6*J4^9*J6^7*J10 +
    762037518331/5777633090469888*J2^6*J4^9*J6^2*J10^4 -
    66327862945/246512345193381888*J2^6*J4^8*J6^6*J10^2 +
    99860637751/80244904034304*J2^6*J4^8*J6*J10^5 -
    67634239/26623333280885243904*J2^6*J4^7*J6^10 -
    84370390375/2567836929097728*J2^6*J4^7*J6^5*J10^3 -
    4332495999839/120367356051456*J2^6*J4^7*J10^6 +
    432225305/369768517790072832*J2^6*J4^6*J6^9*J10 -
    5095422338461/2567836929097728*J2^6*J4^6*J6^4*J10^4 +
    17832782917/61628086298345472*J2^6*J4^5*J6^8*J10^2 -
    27028506833879/481469424205824*J2^6*J4^5*J6^3*J10^5 -
    546493/164341563462254592*J2^6*J4^4*J6^12 +
    29675262785/1283918464548864*J2^6*J4^4*J6^7*J10^3 -
    167372378558761/320979616137216*J2^6*J4^4*J6^2*J10^6 -
    4987607/10271347716390912*J2^6*J4^3*J6^11*J10 +
    116886912443/142657607172096*J2^6*J4^3*J6^6*J10^4 +
    2169159995131/557256278016*J2^6*J4^3*J6*J10^7 -
    53925523/2282521714753536*J2^6*J4^2*J6^10*J10^2 +
    211029722579/17832200896512*J2^6*J4^2*J6^5*J10^5 +
    23984251271/429981696*J2^6*J4^2*J10^8 - 419/20542695432781824*J2^6*J4*J6^14
    - 58700993/142657607172096*J2^6*J4*J6^9*J10^3 +
    47895827891/2229025112064*J2^6*J4*J6^4*J10^6 -
    263/285315214344192*J2^6*J6^13*J10 - 2533121/1981355655168*J2^6*J6^8*J10^4 -
    17064968669/30958682112*J2^6*J6^3*J10^7 +
    1400203/58225229885296028418048*J2^5*J4^21*J6 +
    11369881/2426051245220667850752*J2^5*J4^20*J10 -
    3195815/1213025622610333925376*J2^5*J4^18*J6^3 -
    29496313/26623333280885243904*J2^5*J4^17*J6^2*J10 -
    38608529977/269561249468963094528*J2^5*J4^16*J6*J10^2 +
    282151109/3234734993627557134336*J2^5*J4^15*J6^5 -
    774939579113/134780624734481547264*J2^5*J4^15*J10^3 +
    32560236665/718829998583901585408*J2^5*J4^14*J6^4*J10 +
    6339357365/831979165027663872*J2^5*J4^13*J6^3*J10^2 -
    191342257/179707499645975396352*J2^5*J4^12*J6^7 +
    3213806329697/7487812485248974848*J2^5*J4^12*J6^2*J10^3 -
    16079781635/26623333280885243904*J2^5*J4^11*J6^6*J10 -
    64132305281/17332899271409664*J2^5*J4^11*J6*J10^4 -
    492638670347/3327916660110655488*J2^5*J4^10*J6^5*J10^2 -
    35996874107809/51998697814228992*J2^5*J4^10*J10^5 +
    238544675/79869999842655731712*J2^5*J4^9*J6^9 -
    1335084515353/69331597085638656*J2^5*J4^9*J6^4*J10^3 +
    1656181547/986049380773527552*J2^5*J4^8*J6^8*J10 -
    7902836033/5944066965504*J2^5*J4^8*J6^3*J10^4 +
    7893382897/15407021574586368*J2^5*J4^7*J6^7*J10^2 -
    27646257787931/641959232274432*J2^5*J4^7*J6^2*J10^5 +
    29332919/2218611106740436992*J2^5*J4^6*J6^11 +
    24683364053/320979616137216*J2^5*J4^6*J6^6*J10^3 -
    91415451914077/240734712102912*J2^5*J4^6*J6*J10^6 +
    2265773/123256172596690944*J2^5*J4^5*J6^10*J10 +
    410001768073/71328803586048*J2^5*J4^5*J6^5*J10^4 +
    7688966689435/1671768834048*J2^5*J4^5*J10^7 -
    189208475/641959232274432*J2^5*J4^4*J6^9*J10^2 +
    136639118867605/641959232274432*J2^5*J4^4*J6^4*J10^5 +
    363485/123256172596690944*J2^5*J4^3*J6^13 -
    24077370853/855945643032576*J2^5*J4^3*J6^8*J10^3 +
    729401068361/208971104256*J2^5*J4^3*J6^3*J10^6 +
    1705831/4565043429507072*J2^5*J4^2*J6^12*J10 -
    12251339315/11888133931008*J2^5*J4^2*J6^7*J10^4 +
    33647748409/2579890176*J2^5*J4^2*J6^2*J10^7 +
    4090957/285315214344192*J2^5*J4*J6^11*J10^2 -
    66263339981/4458050224128*J2^5*J4*J6^6*J10^5 -
    2673650561/17915904*J2^5*J4*J6*J10^8 + 7/1711891286065152*J2^5*J6^15 +
    3766907/23776267862016*J2^5*J6^10*J10^3 -
    10246827631/185752092672*J2^5*J6^5*J10^6 - 117765877/221184*J2^5*J10^9 +
    2028995/3144162413805985534574592*J2^4*J4^23 -
    8278015/38816819923530685612032*J2^4*J4^20*J6^2 -
    395788063/4852102490441335701504*J2^4*J4^19*J6*J10 -
    2077322251/269561249468963094528*J2^4*J4^18*J10^2 +
    244861487/19408409961765342806016*J2^4*J4^17*J6^4 +
    1308979691/179707499645975396352*J2^4*J4^16*J6^3*J10 +
    64572864251/44926874911493849088*J2^4*J4^15*J6^2*J10^2 -
    200970305/718829998583901585408*J2^4*J4^14*J6^6 +
    1293247362893/11231718727873462272*J2^4*J4^14*J6*J10^3 -
    11208887185/59902499881991798784*J2^4*J4^13*J6^5*J10 +
    248214942781/77998046721343488*J2^4*J4^13*J10^4 -
    450341249305/9983749980331966464*J2^4*J4^12*J6^4*J10^2 +
    377859845/159739999685311463424*J2^4*J4^11*J6^8 -
    748796331401/155996093442686976*J2^4*J4^11*J6^3*J10^3 +
    10165574915/6655833320221310976*J2^4*J4^10*J6^7*J10 -
    47254323613/240734712102912*J2^4*J4^10*J6^2*J10^4 +
    59723311735/138663194171277312*J2^4*J4^9*J6^6*J10^2 +
    3793339206991/4333224817852416*J2^4*J4^9*J6*J10^5 -
    164784955/53246666561770487808*J2^4*J4^8*J6^10 +
    130008765043/1925877696823296*J2^4*J4^8*J6^5*J10^3 +
    125606968356377/722204136308736*J2^4*J4^8*J10^6 -
    21628235/20542695432781824*J2^4*J4^7*J6^9*J10 +
    7823266093357/1283918464548864*J2^4*J4^7*J6^4*J10^4 -
    14617497235/30814043149172736*J2^4*J4^6*J6^8*J10^2 +
    145724791962667/481469424205824*J2^4*J4^6*J6^3*J10^5 -
    699545/23110532361879552*J2^4*J4^5*J6^12 -
    32236034779/320979616137216*J2^4*J4^5*J6^7*J10^3 +
    297462730477/41278242816*J2^4*J4^5*J6^2*J10^6 -
    28934599/10271347716390912*J2^4*J4^4*J6^11*J10 -
    1346592315089/142657607172096*J2^4*J4^4*J6^6*J10^4 +
    3482236740607/69657034752*J2^4*J4^4*J6*J10^7 +
    20110799/190210142896128*J2^4*J4^3*J6^10*J10^2 -
    2802012929839/6687075336192*J2^4*J4^3*J6^5*J10^5 -
    50448078547/161243136*J2^4*J4^3*J10^8 -
    47461/27390260577042432*J2^4*J4^2*J6^14 +
    4060120703/213986410758144*J2^4*J4^2*J6^9*J10^3 -
    295967605349/34828517376*J2^4*J4^2*J6^4*J10^6 -
    96853/570630428688384*J2^4*J4*J6^13*J10 +
    660819283/990677827584*J2^4*J4*J6^8*J10^4 -
    31061606381/483729408*J2^4*J4*J6^3*J10^7 -
    180881/47552535724032*J2^4*J6^12*J10^2 +
    2490856265/371504185344*J2^4*J6^7*J10^5 - 401186267/11943936*J2^4*J6^2*J10^8
    - 579571/65503383620958031970304*J2^3*J4^22*J6 -
    6827029/3639076867831001776128*J2^3*J4^21*J10 +
    838037/808683748406889283584*J2^3*J4^19*J6^3 +
    118056353/202170937101722320896*J2^3*J4^18*J6^2*J10 +
    1826557877/16847578091810193408*J2^3*J4^17*J6*J10^2 -
    7766699/202170937101722320896*J2^3*J4^16*J6^5 +
    13738721725/2105947261476274176*J2^3*J4^16*J10^3 -
    71823299/2495937495082991616*J2^3*J4^15*J6^4*J10 -
    7326124715/935976560656121856*J2^3*J4^14*J6^3*J10^2 +
    26852075/44926874911493849088*J2^3*J4^13*J6^7 -
    450188687027/467988280328060928*J2^3*J4^13*J6^2*J10^3 +
    1225654585/2495937495082991616*J2^3*J4^12*J6^6*J10 -
    14495248969/270826551115776*J2^3*J4^12*J6*J10^4 +
    16061128565/103997395628457984*J2^3*J4^11*J6^5*J10^2 -
    4661492995111/4333224817852416*J2^3*J4^11*J10^5 -
    12053945/3327916660110655488*J2^3*J4^10*J6^9 +
    4963375284187/207994791256915968*J2^3*J4^10*J6^4*J10^3 -
    1420046435/554652776685109248*J2^3*J4^9*J6^8*J10 +
    2696494042907/1444408272617472*J2^3*J4^9*J6^3*J10^4 -
    756484655/962938848411648*J2^3*J4^8*J6^7*J10^2 +
    214507268591/3343537668096*J2^3*J4^8*J6^2*J10^5 +
    1252241/1109305553370218496*J2^3*J4^7*J6^11 -
    59162636335/427972821516288*J2^3*J4^7*J6^6*J10^3 +
    1930622494667/7522959753216*J2^3*J4^7*J6*J10^6 -
    2745931/1711891286065152*J2^3*J4^6*J6^10*J10 -
    792050657315/53496602689536*J2^3*J4^6*J6^5*J10^4 -
    383218393637/17414258688*J2^3*J4^6*J10^7 -
    53064515/285315214344192*J2^3*J4^5*J6^9*J10^2 -
    3154774074107/3343537668096*J2^3*J4^5*J6^4*J10^5 +
    883567/20542695432781824*J2^3*J4^4*J6^13 +
    34656510949/855945643032576*J2^3*J4^4*J6^8*J10^3 -
    3471702643423/104485552128*J2^3*J4^4*J6^3*J10^6 +
    17960167/3423782572130304*J2^3*J4^3*J6^12*J10 +
    1385272231/185752092672*J2^3*J4^3*J6^7*J10^4 -
    118327275815/214990848*J2^3*J4^3*J6^2*J10^7 +
    16459769/142657607172096*J2^3*J4^2*J6^11*J10^2 +
    56884025539/139314069504*J2^3*J4^2*J6^6*J10^5 -
    23154372697/8957952*J2^3*J4^2*J6*J10^8 + 673/1141260857376768*J2^3*J4*J6^15
    - 87528655/17832200896512*J2^3*J4*J6^10*J10^3 +
    24704467501/2902376448*J2^3*J4*J6^5*J10^6 + 5875075/768*J2^3*J4*J10^9 +
    3239/95105071448064*J2^3*J6^14*J10 - 40336927/247669456896*J2^3*J6^9*J10^4 +
    18394554743/322486272*J2^3*J6^4*J10^7 -
    23273/196510150862874095910912*J2^2*J4^24 +
    502117/10917230603493005328384*J2^2*J4^21*J6^2 +
    1499303/75814101413145870336*J2^2*J4^20*J6*J10 +
    186259511/101085468550861160448*J2^2*J4^19*J10^2 -
    7014641/2426051245220667850752*J2^2*J4^18*J6^4 -
    3029119/1403964840984182784*J2^2*J4^17*J6^3*J10 -
    411686401/701982420492091392*J2^2*J4^16*J6^2*J10^2 +
    9761075/134780624734481547264*J2^2*J4^15*J6^6 -
    8118348023/116997070082015232*J2^2*J4^15*J6*J10^3 +
    7052675/103997395628457984*J2^2*J4^14*J6^5*J10 -
    6476164441/2166612408926208*J2^2*J4^14*J10^4 +
    30036163115/1247968747541495808*J2^2*J4^13*J6^4*J10^2 -
    24568855/29951249940995899392*J2^2*J4^12*J6^8 +
    319448775455/77998046721343488*J2^2*J4^12*J6^3*J10^3 -
    166367075/207994791256915968*J2^2*J4^11*J6^7*J10 +
    509817257585/1444408272617472*J2^2*J4^11*J6^2*J10^4 -
    14352946505/46221064723759104*J2^2*J4^10*J6^6*J10^2 +
    1751020285003/120367356051456*J2^2*J4^10*J6*J10^5 +
    6072839/1663958330055327744*J2^2*J4^9*J6^10 -
    135773035483/2166612408926208*J2^2*J4^9*J6^5*J10^3 +
    183960804679/835884417024*J2^2*J4^9*J10^6 +
    21019045/7703510787293184*J2^2*J4^8*J6^9*J10 -
    1129779883081/160489808068608*J2^2*J4^8*J6^4*J10^4 +
    6625437365/7703510787293184*J2^2*J4^7*J6^8*J10^2 -
    6529834413217/15045919506432*J2^2*J4^7*J6^3*J10^5 +
    536941/369768517790072832*J2^2*J4^6*J6^12 +
    50744249951/320979616137216*J2^2*J4^6*J6^7*J10^3 -
    1372266289445/104485552128*J2^2*J4^6*J6^2*J10^6 +
    411257/95105071448064*J2^2*J4^5*J6^11*J10 +
    41452563541/2229025112064*J2^2*J4^5*J6^6*J10^4 -
    59784065155/483729408*J2^2*J4^5*J6*J10^7 +
    1753821679/1711891286065152*J2^2*J4^4*J6^10*J10^2 +
    192478714337/139314069504*J2^2*J4^4*J6^5*J10^5 +
    26469216035/26873856*J2^2*J4^4*J10^8 -
    800927/20542695432781824*J2^2*J4^3*J6^14 +
    1869037315/26748301344768*J2^2*J4^3*J6^9*J10^3 +
    2111343679003/34828517376*J2^2*J4^3*J6^4*J10^6 -
    1391327/285315214344192*J2^2*J4^2*J6^13*J10 -
    5572403/20639121408*J2^2*J4^2*J6^8*J10^4 +
    675948120211/483729408*J2^2*J4^2*J6^3*J10^7 -
    1755029/11888133931008*J2^2*J4*J6^12*J10^2 -
    214161493/1451188224*J2^2*J4*J6^7*J10^5 +
    1668415033/124416*J2^2*J4*J6^2*J10^8 - 95/1141260857376768*J2^2*J6^16 -
    758173/1486016741376*J2^2*J6^11*J10^3 -
    5131355315/1934917632*J2^2*J6^6*J10^6 + 3862975/144*J2^2*J6*J10^9 +
    14365/16375845905239507992576*J2*J4^23*J6 +
    6541/75814101413145870336*J2*J4^22*J10 -
    50117/454884608478875222016*J2*J4^20*J6^3 -
    13875653/202170937101722320896*J2*J4^19*J6^2*J10 -
    110310325/8423789045905096704*J2*J4^18*J6*J10^2 +
    97859/22463437455746924544*J2*J4^17*J6^5 -
    118090595/155996093442686976*J2*J4^17*J10^3 +
    30732475/7487812485248974848*J2*J4^16*J6^4*J10 +
    679759763/467988280328060928*J2*J4^15*J6^3*J10^2 -
    867085/11231718727873462272*J2*J4^14*J6^7 +
    19598419195/77998046721343488*J2*J4^14*J6^2*J10^3 -
    36588895/415989582513831936*J2*J4^13*J6^6*J10 +
    15379575581/722204136308736*J2*J4^13*J6*J10^4 -
    340704725/8666449635704832*J2*J4^12*J6^5*J10^2 +
    56393352719/80244904034304*J2*J4^12*J10^5 +
    1635955/2495937495082991616*J2*J4^11*J6^9 -
    454776810673/51998697814228992*J2*J4^11*J6^4*J10^3 +
    102614465/138663194171277312*J2*J4^10*J6^8*J10 -
    379172514629/361102068154368*J2*J4^10*J6^3*J10^4 +
    1976054405/5777633090469888*J2*J4^9*J6^7*J10^2 -
    341178660113/5015306502144*J2*J4^9*J6^2*J10^5 -
    175/80244904034304*J2*J4^8*J6^11 + 5126066111/60183678025728*J2*J4^8*J6^6*J\
    10^3 - 151662599165/69657034752*J2*J4^8*J6*J10^6 -
    17104843/10271347716390912*J2*J4^7*J6^10*J10 +
    41363901173/3343537668096*J2*J4^7*J6^5*J10^4 - 8514601/331776*J2*J4^7*J10^7
    - 639533455/1283918464548864*J2*J4^6*J6^9*J10^2 +
    667162021757/626913312768*J2*J4^6*J6^4*J10^5 -
    62987/30814043149172736*J2*J4^5*J6^13 -
    83645455/990677827584*J2*J4^5*J6^8*J10^3 +
    687909916145/13060694016*J2*J4^5*J6^3*J10^6 -
    1528483/380420285792256*J2*J4^4*J6^12*J10 -
    446314735/46438023168*J2*J4^4*J6^7*J10^4 +
    110384968265/80621568*J2*J4^4*J6^2*J10^7 -
    265435/247669456896*J2*J4^3*J6^11*J10^2 -
    52544973949/69657034752*J2*J4^3*J6^6*J10^5 +
    1027162951/69984*J2*J4^3*J6*J10^8 + 35687/1711891286065152*J2*J4^2*J6^15 -
    112427177/1114512556032*J2*J4^2*J6^10*J10^3 -
    4004592409/107495424*J2*J4^2*J6^5*J10^6 + 528023/27*J2*J4^2*J10^9 +
    56035/23776267862016*J2*J4*J6^14*J10 - 25185643/7739670528*J2*J4*J6^9*J10^4
    - 19742999447/20155392*J2*J4*J6^4*J10^7 + 203/4076863488*J2*J6^13*J10^2 -
    52470835/7739670528*J2*J6^8*J10^5 - 114909151/11664*J2*J6^3*J10^8 -
    31/3639076867831001776128*J4^25 - 14389/10917230603493005328384*J4^22*J6^2 -
    16235/50542734275430580224*J4^21*J6*J10 -
    10579/935976560656121856*J4^20*J10^2 +
    125455/1213025622610333925376*J4^19*J6^4 +
    444551/5615859363936731136*J4^18*J6^3*J10 +
    3969647/175495605123022848*J4^17*J6^2*J10^2 -
    123547/44926874911493849088*J4^16*J6^6 +
    35187821/12999674453557248*J4^16*J6*J10^3 -
    332309/103997395628457984*J4^15*J6^5*J10 +
    53922671/481469424205824*J4^15*J10^4 -
    216406445/155996093442686976*J4^14*J6^4*J10^2 +
    533585/14975624970497949696*J4^13*J6^8 -
    6066881827/19499511680335872*J4^13*J6^3*J10^3 +
    1677035/34665798542819328*J4^12*J6^7*J10 -
    18575037431/481469424205824*J4^12*J6^2*J10^4 +
    57548195/2166612408926208*J4^11*J6^6*J10^2 -
    130940935/52242776064*J4^11*J6*J10^5 -
    386543/1663958330055327744*J4^10*J6^10 +
    32207305655/4333224817852416*J4^10*J6^5*J10^3 -
    85463951/1289945088*J4^10*J10^6 - 2296255/7703510787293184*J4^9*J6^9*J10 +
    5859041095/5015306502144*J4^9*J6^4*J10^4 -
    615998765/3851755393646592*J4^8*J6^8*J10^2 +
    133179414599/1253826625536*J4^8*J6^3*J10^5 +
    36103/61628086298345472*J4^7*J6^12 - 953369117/20061226008576*J4^7*J6^7*J10\
    ^3 + 7894388449/1451188224*J4^7*J6^2*J10^6 +
    125185/285315214344192*J4^6*J6^11*J10 -
    393373379/46438023168*J4^6*J6^6*J10^4 + 26366023/186624*J4^6*J6*J10^7 +
    5711381/53496602689536*J4^5*J6^10*J10^2 -
    16149380015/17414258688*J4^5*J6^5*J10^5 + 5313209/3888*J4^5*J10^8 +
    16565/20542695432781824*J4^4*J6^14 + 33470117/3343537668096*J4^4*J6^9*J10^3
    - 539084377501/8707129344*J4^4*J6^4*J10^6 +
    17123/11888133931008*J4^3*J6^13*J10 + 822505/5159780352*J4^3*J6^8*J10^4 -
    3050070977/1259712*J4^3*J6^3*J10^7 + 149381/371504185344*J4^2*J6^12*J10^2 -
    53750615/1934917632*J4^2*J6^7*J10^5 - 294746117/5832*J4^2*J6^2*J10^8 -
    719/142657607172096*J4*J6^16 + 928063/23219011584*J4*J6^11*J10^3 -
    163622455/120932352*J4*J6^6*J10^6 - 4127894/9*J4*J6*J10^9 -
    301/660451885056*J6^15*J10 + 2295161/1719926784*J6^10*J10^4 -
    1710247/139968*J6^5*J10^7 - 1036080*J10^10;

	return [A, B, C, D, E, F, AA, AB, AC, DA, DB, DC, DD, DE, DF, FA, FB, FC, DAA, DAB, DAC, DEA, DEB, DEC];
end function;










==> anc/CowlandKellockInvariantsComputation.m <==
// Invariants computation
RR<J2,J4,J6,J10>:=PolynomialRing(Rationals(),4);

// Invariant A
//(12,345)^8(345)^4(12345,6)^6/D^3, w=30, n=47

R:=RestrictedPartitions(15, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;


S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=47;
N:=70;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[5]:= -11-3*i;
    a[6]:= 7+2*i;
    L:=[(a[1^g]-a[3^g])^8*(a[1^g]-a[4^g])^8*(a[1^g]-a[5^g])^8*(a[2^g]-a[3^g])^8*(a[2^g]-a[4^g])^8*(a[2^g]-a[5^g])^8*(a[3^g]-a[4^g])^4*(a[3^g]-a[5^g])^4*(a[4^g]-a[5^g])^4*(a[1^g]-a[6^g])^6*(a[2^g]-a[6^g])^6*(a[3^g]-a[6^g])^6*(a[4^g]-a[6^g])^6*(a[5^g]-a[6^g])^6: g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

A:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
A;

// Invariant B
// (12,3456)^15(3456)^10/D^6, w=60, n=247

R:=RestrictedPartitions(30, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;


S6 := Sym(6);
a:=[1,2,3,4,5,6];
n:=247;
N:=1500;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[4]:=i^3;
    a[5]:= -11-3*i+i^2;
    a[6]:= 7+2*i;
    L:=[(a[1^g]-a[3^g])^(15)*(a[1^g]-a[4^g])^(15)*(a[1^g]-a[5^g])^(15)*(a[1^g]-a[6^g])^(15)*(a[2^g]-a[3^g])^(15)*(a[2^g]-a[4^g])^(15)*(a[2^g]-a[5^g])^(15)*(a[2^g]-a[6^g])^(15)*(a[3^g]-a[4^g])^(10)*(a[3^g]-a[5^g])^(10)*(a[4^g]-a[5^g])^(10)*(a[3^g]-a[6^g])^(10)*(a[4^g]-a[6^g])^(10)*(a[5^g]-a[6^g])^(10): g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

B:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
B;

// Invariant C
// (123,456)^10/D^3

R:=RestrictedPartitions(15, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;


S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=47;
N:=70;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[5]:= -11-3*i;
    a[6]:= 7+2*i;
    L:=[(a[1^g]-a[6^g])^(10)*(a[1^g]-a[4^g])^(10)*(a[1^g]-a[5^g])^(10)*(a[2^g]-a[6^g])^(10)*(a[2^g]-a[4^g])^(10)*(a[2^g]-a[5^g])^(10)*(a[3^g]-a[4^g])^(10)*(a[3^g]-a[5^g])^(10)*(a[3^g]-a[6^g])^(10): g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

C:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
C;

// Invariant D
// (12,34)^3(1234,56)^2(56)^2/D, w=10, 

R:=RestrictedPartitions(5, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;


S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=6;
N:=35;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[5]:= -11-3*i;
    a[6]:= 7+2*i;
    L:=[(a[1^g]-a[3^g])^(3)*(a[1^g]-a[4^g])^(3)*(a[2^g]-a[3^g])^(3)*(a[2^g]-a[4^g])^(3)*(a[1^g]-a[5^g])^(2)*(a[2^g]-a[5^g])^(2)*(a[3^g]-a[5^g])^(2)*(a[4^g]-a[5^g])^(2)*(a[1^g]-a[6^g])^(2)*(a[2^g]-a[6^g])^(2)*(a[3^g]-a[6^g])^(2)*(a[4^g]-a[6^g])^(2)*(a[5^g]-a[6^g])^(2): g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

D:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
D;


// Invariant E
// (12,3456)^5(34,56)^5/D^2

R:=RestrictedPartitions(10, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;


S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=20;
N:=35;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[5]:= -11-3*i;
    a[6]:= 7+2*i+i^2;
    L:=[(a[1^g]-a[3^g])^5*(a[1^g]-a[4^g])^5*(a[2^g]-a[3^g])^5*(a[2^g]-a[4^g])^5*(a[1^g]-a[5^g])^5*(a[2^g]-a[5^g])^5*(a[1^g]-a[6^g])^5*(a[2^g]-a[6^g])^5*(a[3^g]-a[5^g])^5*(a[4^g]-a[5^g])^5*(a[3^g]-a[6^g])^5*(a[4^g]-a[6^g])^5: g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

E:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
E;

// Invariant F
// (12,3456)^5(34)^2(56)^2(34,56)^4/D^2


R:=RestrictedPartitions(10, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;


S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=20;
N:=35;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[5]:= -11-3*i;
    a[6]:= 7+2*i;
    L:=[(a[1^g]-a[3^g])^(5)*(a[1^g]-a[4^g])^(5)*(a[2^g]-a[3^g])^(5)*(a[2^g]-a[4^g])^(5)*(a[1^g]-a[5^g])^(5)*(a[2^g]-a[5^g])^(5)*(a[3^g]-a[4^g])^(2)*(a[5^g]-a[6^g])^(2)*(a[1^g]-a[6^g])^(5)*(a[2^g]-a[6^g])^(5)*(a[3^g]-a[5^g])^(4)*(a[4^g]-a[5^g])^(4)*(a[3^g]-a[6^g])^(4)*(a[4^g]-a[6^g])^(4): g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

F:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
F;



// Invariant AA
// We need the square of this, but for the valuation is just the double  (12,345)^9(12,6)^3(345)^2(345,6)^8/D^3


R:=RestrictedPartitions(15, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;


S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=47;
N:=70;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[5]:= -11-3*i;
    a[6]:= 7+2*i;
    L:=[(a[1^g]-a[3^g])^9*(a[1^g]-a[4^g])^9*(a[1^g]-a[5^g])^9*(a[2^g]-a[3^g])^9*(a[2^g]-a[4^g])^9*(a[2^g]-a[5^g])^9*(a[3^g]-a[4^g])^2*(a[3^g]-a[5^g])^2*(a[4^g]-a[5^g])^2*(a[1^g]-a[6^g])^3*(a[2^g]-a[6^g])^3*(a[3^g]-a[6^g])^8*(a[4^g]-a[6^g])^8*(a[5^g]-a[6^g])^8: g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

AA:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
AA;


// Invariant AB
// (12,345)^23(12,6)^21(345)^14(345,6)^16/D^9, n=713

R:=RestrictedPartitions(45, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;

S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=713;
N:=1500;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[3]:= i^4-4*i^2+i-5;
    a[4]:=2*i^3+i;
    a[5]:= -11-3*i+i^2;
    a[6]:= 7+2*i;
    L:=[(a[1^g]-a[3^g])^(23)*(a[1^g]-a[4^g])^(23)*(a[1^g]-a[5^g])^(23)*(a[2^g]-a[3^g])^(23)*(a[2^g]-a[4^g])^(23)*(a[2^g]-a[5^g])^(23)*(a[3^g]-a[4^g])^(14)*(a[3^g]-a[5^g])^(14)*(a[4^g]-a[5^g])^(14)*(a[1^g]-a[6^g])^(21)*(a[2^g]-a[6^g])^(21)*(a[3^g]-a[6^g])^(16)*(a[4^g]-a[6^g])^(16)*(a[5^g]-a[6^g])^(16): g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

AB:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
AB;



// Invariant AC
// (12,345)^25(12,6)^15(345)^10(345,6)^20/D^9


R:=RestrictedPartitions(45, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;

S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=713;
N:=2500;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[3]:= i^4-4*i^2+i-5;
    a[4]:=2*i^3+i;
    a[5]:= -11-3*i+i^2;
    a[6]:= 7+2*i;
    L:=[(a[1^g]-a[3^g])^(25)*(a[1^g]-a[4^g])^(25)*(a[1^g]-a[5^g])^(25)*(a[2^g]-a[3^g])^(25)*(a[2^g]-a[4^g])^(25)*(a[2^g]-a[5^g])^(25)*(a[3^g]-a[4^g])^(10)*(a[3^g]-a[5^g])^(10)*(a[4^g]-a[5^g])^(10)*(a[1^g]-a[6^g])^(15)*(a[2^g]-a[6^g])^(15)*(a[3^g]-a[6^g])^(20)*(a[4^g]-a[6^g])^(20)*(a[5^g]-a[6^g])^(20): g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

AC:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
AC;

// Invariant DA
// (12,34)^8(12,56)^7(34)^2(56)^4(34,56)^6/D^3

R:=RestrictedPartitions(15, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;


S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=47;
N:=70;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[5]:= -11-3*i;
    a[6]:= 7+2*i;
    L:=[(a[1^g]-a[3^g])^(8)*(a[1^g]-a[4^g])^(8)*(a[2^g]-a[3^g])^8*(a[2^g]-a[4^g])^8*(a[1^g]-a[5^g])^(7)*(a[2^g]-a[5^g])^7*(a[1^g]-a[6^g])^7*(a[2^g]-a[6^g])^7*(a[3^g]-a[4^g])^2*(a[5^g]-a[6^g])^4*(a[3^g]-a[5^g])^(6)*(a[4^g]-a[5^g])^(6)*(a[3^g]-a[6^g])^6*(a[4^g]-a[6^g])^6: g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

DA:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
DA;

// Invariant DB
// (12,34)^8(12,56)^7(34,56)^7(56)^2/D^3

R:=RestrictedPartitions(15, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;


S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=47;
N:=70;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[5]:= -11-3*i;
    a[6]:= 7+2*i;
    L:=[(a[1^g]-a[3^g])^(8)*(a[1^g]-a[4^g])^(8)*(a[2^g]-a[3^g])^8*(a[2^g]-a[4^g])^8*(a[1^g]-a[5^g])^(7)*(a[2^g]-a[5^g])^7*(a[1^g]-a[6^g])^7*(a[2^g]-a[6^g])^7*(a[5^g]-a[6^g])^2*(a[3^g]-a[5^g])^(7)*(a[4^g]-a[5^g])^(7)*(a[3^g]-a[6^g])^7*(a[4^g]-a[6^g])^7: g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

DB:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
DB;

// Invariant DC
// (12,34)^(18)(34)^10(12,56)^17(34,56)^12(56)^12/D^7

R:=RestrictedPartitions(35, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;


S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=367;
N:=1000;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[4]:=i^3;
    a[5]:= -11-3*i+i^2;
    a[6]:= 7+2*i;
    L:=[(a[1^g]-a[3^g])^(18)*(a[1^g]-a[4^g])^(18)*(a[2^g]-a[3^g])^(18)*(a[2^g]-a[4^g])^(18)*(a[3^g]-a[4^g])^(10)*(a[1^g]-a[5^g])^(17)*(a[2^g]-a[5^g])^(17)*(a[1^g]-a[6^g])^(17)*(a[2^g]-a[6^g])^(17)*(a[5^g]-a[6^g])^(12)*(a[3^g]-a[5^g])^(12)*(a[4^g]-a[5^g])^(12)*(a[3^g]-a[6^g])^(12)*(a[4^g]-a[6^g])^(12): g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

DC:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
DC;

// Invariant DD
// (12,34)^20(12,56)^15(34,56)^15(56)^10/D^7

R:=RestrictedPartitions(35, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;


S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=367;
N:=1000;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[4]:=i^3;
    a[5]:= -11-3*i+i^2;
    a[6]:= 7+2*i;
    L:=[(a[1^g]-a[3^g])^(20)*(a[1^g]-a[4^g])^(20)*(a[2^g]-a[3^g])^(20)*(a[2^g]-a[4^g])^(20)*(a[1^g]-a[5^g])^(15)*(a[2^g]-a[5^g])^(15)*(a[1^g]-a[6^g])^(15)*(a[2^g]-a[6^g])^(15)*(a[5^g]-a[6^g])^(10)*(a[3^g]-a[5^g])^(15)*(a[4^g]-a[5^g])^(15)*(a[3^g]-a[6^g])^(15)*(a[4^g]-a[6^g])^(15): g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

DD:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
DD;

// Invariant DE
// (12,34)^11(12,5)^10(12,6)^8(34)^4(34,5)^6(34,6)^8(56)^8/D^4
R:=RestrictedPartitions(20, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;


S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=91;
N:=500;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[4]:=i^3;
    a[5]:= -11-3*i;
    a[6]:= 7+2*i+i^2;
    L:=[(a[1^g]-a[3^g])^(11)*(a[1^g]-a[4^g])^(11)*(a[2^g]-a[3^g])^(11)*(a[2^g]-a[4^g])^(11)*(a[1^g]-a[5^g])^(10)*(a[2^g]-a[5^g])^(10)*(a[1^g]-a[6^g])^(8)*(a[2^g]-a[6^g])^(8)*(a[3^g]-a[4^g])^(4)*(a[3^g]-a[5^g])^(6)*(a[4^g]-a[5^g])^(6)*(a[3^g]-a[6^g])^(8)*(a[4^g]-a[6^g])^(8)*(a[5^g]-a[6^g])^(8): g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

DE:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
DE;

// Invariant DF
// (12,34)^12(12,5)^10(12,6)^6(34,5)^6(34,6)^10(56)^8/D^4

R:=RestrictedPartitions(20, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;


S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=91;
N:=500;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[4]:=i^3;
    a[5]:= -11-3*i;
    a[6]:= 7+2*i+i^2;
    L:=[(a[1^g]-a[3^g])^(12)*(a[1^g]-a[4^g])^(12)*(a[2^g]-a[3^g])^(12)*(a[2^g]-a[4^g])^(12)*(a[1^g]-a[5^g])^(10)*(a[2^g]-a[5^g])^(10)*(a[1^g]-a[6^g])^(6)*(a[2^g]-a[6^g])^(6)*(a[3^g]-a[5^g])^(6)*(a[4^g]-a[5^g])^(6)*(a[3^g]-a[6^g])^(10)*(a[4^g]-a[6^g])^(10)*(a[5^g]-a[6^g])^(8): g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

DF:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
DF;

// Invariant FA
// (12,34)^10(12,56)^10(34)^2(34,56)^9(56)^2/D^4
R:=RestrictedPartitions(20, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;


S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=91;
N:=500;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[4]:=i^3;
    a[5]:= -11-3*i;
    a[6]:= 7+2*i+i^2;
    L:=[(a[1^g]-a[3^g])^(10)*(a[1^g]-a[4^g])^(10)*(a[2^g]-a[3^g])^(10)*(a[2^g]-a[4^g])^(10)*(a[1^g]-a[5^g])^(10)*(a[2^g]-a[5^g])^(10)*(a[1^g]-a[6^g])^(10)*(a[2^g]-a[6^g])^(10)*(a[3^g]-a[4^g])^(2)*(a[3^g]-a[5^g])^(9)*(a[4^g]-a[5^g])^(9)*(a[3^g]-a[6^g])^(9)*(a[4^g]-a[6^g])^(9)*(a[5^g]-a[6^g])^(2): g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

FA:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
FA;

// Invariant FB
// (12,34)^20(12,56)^20(34)^(12)(34,56)^(14)(56)^(12)/D^8
// We can also compute with half the exponents, namely
// (12,34)^10(12,56)^10(34)^(6)(34,56)^(7)(56)^(6)/D^4

RR<J2,J4,J6,J10>:=PolynomialRing(Rationals(),4);

R:=RestrictedPartitions(40, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;

S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=521;
N:=1200;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[3]:= i^4-4*i^2+i-5;
    a[4]:=2*i^3+i;
    a[5]:= -11-3*i+i^2;
    a[6]:= 7+2*i;
    L:=[(a[1^g]-a[3^g])^(20)*(a[1^g]-a[4^g])^(20)*(a[1^g]-a[5^g])^(20)*(a[2^g]-a[3^g])^(20)*(a[2^g]-a[4^g])^(20)*(a[2^g]-a[5^g])^(20)*(a[3^g]-a[4^g])^(12)*(a[3^g]-a[5^g])^(14)*(a[4^g]-a[5^g])^(14)*(a[1^g]-a[6^g])^(20)*(a[2^g]-a[6^g])^(20)*(a[3^g]-a[6^g])^(14)*(a[4^g]-a[6^g])^(14)*(a[5^g]-a[6^g])^(12): g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

FB:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
FB;

// Invariant FC
// (12,34)^20(12,56)^20(34)^10(34,56)^15(56)^10/D^8
R:=RestrictedPartitions(40, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;

S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=521;
N:=1200;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[3]:= i^4-4*i^2+i-5;
    a[4]:=2*i^3+i;
    a[5]:= -11-3*i+i^2;
    a[6]:= 7+2*i;
    L:=[(a[1^g]-a[3^g])^(20)*(a[1^g]-a[4^g])^(20)*(a[1^g]-a[5^g])^(20)*(a[2^g]-a[3^g])^(20)*(a[2^g]-a[4^g])^(20)*(a[2^g]-a[5^g])^(20)*(a[3^g]-a[4^g])^(10)*(a[3^g]-a[5^g])^(15)*(a[4^g]-a[5^g])^(15)*(a[1^g]-a[6^g])^(20)*(a[2^g]-a[6^g])^(20)*(a[3^g]-a[6^g])^(15)*(a[4^g]-a[6^g])^(15)*(a[5^g]-a[6^g])^(10): g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

FC:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
FC;

// Invariant DAA
// (12,34)^13(12,56)^12(34)^2(34,56)^11(56)^4/D^5
R:=RestrictedPartitions(25, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;


S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=156;
N:=750;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[4]:=i^3;
    a[5]:= -11-3*i;
    a[6]:= 7+2*i+i^2;
    L:=[(a[1^g]-a[3^g])^(13)*(a[1^g]-a[4^g])^(13)*(a[2^g]-a[3^g])^(13)*(a[2^g]-a[4^g])^(13)*(a[1^g]-a[5^g])^(12)*(a[2^g]-a[5^g])^(12)*(a[1^g]-a[6^g])^(12)*(a[2^g]-a[6^g])^(12)*(a[3^g]-a[4^g])^(2)*(a[3^g]-a[5^g])^(11)*(a[4^g]-a[5^g])^(11)*(a[3^g]-a[6^g])^(11)*(a[4^g]-a[6^g])^(11)*(a[5^g]-a[6^g])^(4): g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

DAA:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
DAA;

//Invariant DAB
// (12,34)^23(12,56)^22(34)^12(34,56)^16(56)^14/D^9
R:=RestrictedPartitions(45, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;

S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=713;
N:=2500;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[3]:= i^4-4*i^2+i-5;
    a[4]:=2*i^3+i;
    a[5]:= -11-3*i+i^2;
    a[6]:= 7+2*i;
    L:=[(a[1^g]-a[3^g])^(23)*(a[1^g]-a[4^g])^(23)*(a[1^g]-a[5^g])^(22)*(a[2^g]-a[3^g])^(23)*(a[2^g]-a[4^g])^(23)*(a[2^g]-a[5^g])^(22)*(a[3^g]-a[4^g])^(12)*(a[3^g]-a[5^g])^(16)*(a[4^g]-a[5^g])^(16)*(a[1^g]-a[6^g])^(22)*(a[2^g]-a[6^g])^(22)*(a[3^g]-a[6^g])^(16)*(a[4^g]-a[6^g])^(16)*(a[5^g]-a[6^g])^(14): g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

DAB:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
DAB;

//Invariant DAC
//(12,34)^23(12,56)^22(34)^10(34,56)^17(56)^12/D^9

R:=RestrictedPartitions(45, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;

S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=713;
N:=2500;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[3]:= i^4-4*i^2+i-5;
    a[4]:=2*i^3+i;
    a[5]:= -11-3*i+i^2;
    a[6]:= 7+2*i;
    L:=[(a[1^g]-a[3^g])^(23)*(a[1^g]-a[4^g])^(23)*(a[1^g]-a[5^g])^(22)*(a[2^g]-a[3^g])^(23)*(a[2^g]-a[4^g])^(23)*(a[2^g]-a[5^g])^(22)*(a[3^g]-a[4^g])^(10)*(a[3^g]-a[5^g])^(17)*(a[4^g]-a[5^g])^(17)*(a[1^g]-a[6^g])^(22)*(a[2^g]-a[6^g])^(22)*(a[3^g]-a[6^g])^(17)*(a[4^g]-a[6^g])^(17)*(a[5^g]-a[6^g])^(12): g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

DAC:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
DAC;



//Invariant DEA
// (12,34)^26(12,5)^25(12,6)^23(34)^14(34,5)^16(34,6)^18(56)^18/D^10

R:=RestrictedPartitions(50, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;


S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=947;
N:=1500;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[2]:=-i^5+2*i+1;
    a[3]:= i^4-4*i^2+i-5;
    a[4]:=2*i^3+i;
    a[5]:= -11-3*i+i^2;
    a[6]:= 7+2*i;
    L:=[(a[1^g]-a[3^g])^(26)*(a[1^g]-a[4^g])^(26)*(a[2^g]-a[3^g])^(26)*(a[2^g]-a[4^g])^(26)*(a[1^g]-a[5^g])^(25)*(a[2^g]-a[5^g])^(25)*(a[1^g]-a[6^g])^(23)*(a[2^g]-a[6^g])^(23)*(a[3^g]-a[4^g])^(14)*(a[3^g]-a[5^g])^(16)*(a[4^g]-a[5^g])^(16)*(a[3^g]-a[6^g])^(18)*(a[4^g]-a[6^g])^(18)*(a[5^g]-a[6^g])^(18): g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

DEA:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
DEA;

// Invariant DEB
// (12,34)^20(12,5)^18(12,6)^12(34)^4(34,5)^10(34,6)^16(56)^14/D^7 

R:=RestrictedPartitions(35, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;


S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=367;
N:=1000;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[4]:=i^3;
    a[5]:= -11-3*i+i^2;
    a[6]:= 7+2*i;
    L:=[(a[1^g]-a[3^g])^(20)*(a[1^g]-a[4^g])^(20)*(a[2^g]-a[3^g])^(20)*(a[2^g]-a[4^g])^(20)*(a[1^g]-a[5^g])^(18)*(a[2^g]-a[5^g])^(18)*(a[1^g]-a[6^g])^(12)*(a[2^g]-a[6^g])^(12)*(a[3^g]-a[4^g])^(4)*(a[5^g]-a[6^g])^(14)*(a[3^g]-a[5^g])^(10)*(a[4^g]-a[5^g])^(10)*(a[3^g]-a[6^g])^(16)*(a[4^g]-a[6^g])^(16): g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

DEB:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
DEB;

//Invariant DEC
// (12,34)^27(12,5)^25(12,6)^21(34)^10(34,5)^16(34,6)^20(56)^18/D^10,
R:=RestrictedPartitions(50, {1,2,3,5});
n:=#R;

L:=[* *];
for r in R do
    L:=Append(L,SetToMultiset(r));
end for;


MM:=ZeroMatrix(RR, 1, n);
for i in [1..n] do
    C:=J2^Multiplicity(L[i],1)*J4^Multiplicity(L[i],2)*J6^Multiplicity(L[i],3)*J10^Multiplicity(L[i],5);
    MM[1,i]:=C;
end for;


S6 := Sym(6);
a:=[0,1,-1,2,-5,6];
n:=947;
N:=1500;
M:=ZeroMatrix(Rationals(),n,N);
v:=ZeroMatrix(Rationals(),1,N);
R<x>:=PolynomialRing(Rationals());
for i in [1..N] do
    a[2]:=-i^5+2*i+1;
    a[3]:= i^4-4*i^2+i-5;
    a[4]:=2*i^3+i;
    a[5]:= -11-3*i+i^2;
    a[6]:= 7+2*i;
    L:=[(a[1^g]-a[3^g])^(27)*(a[1^g]-a[4^g])^(27)*(a[2^g]-a[3^g])^(27)*(a[2^g]-a[4^g])^(27)*(a[1^g]-a[5^g])^(25)*(a[2^g]-a[5^g])^(25)*(a[1^g]-a[6^g])^(21)*(a[2^g]-a[6^g])^(21)*(a[3^g]-a[4^g])^(10)*(a[3^g]-a[5^g])^(16)*(a[4^g]-a[5^g])^(16)*(a[3^g]-a[6^g])^(20)*(a[4^g]-a[6^g])^(20)*(a[5^g]-a[6^g])^(18): g in S6];
    II:=0;
    for j in [1..720] do
        II:=II+L[j];
    end for;
    v[1,i]:=II;
    f:=(x-a[1])*(x-a[2])*(x-a[3])*(x-a[4])*(x-a[5])*(x-a[6]);
// Igusa--Clebsch invariants A', B', C' and D' as described on p. 319 of [Mes91] 
    J2:=IgusaClebschInvariants(f)[1];
    J4:=IgusaClebschInvariants(f)[2];
    J6:=IgusaClebschInvariants(f)[3];
    J10:=IgusaClebschInvariants(f)[4];
    E:=Evaluate(MM, [J2,J4,J6,J10]);
    M:=InsertBlock(M,Transpose(E),1,i);
end for;
S,V:=Solution(M,v);
S;
Dimension(V);

DEC:=(ChangeRing(S, RR)*Transpose(MM))[1,1];
DEC;











